Quantum Entanglement and Geometry

The phenomenon of quantum entanglement is thoroughly investigated, focussing especially on geometrical aspects and on bipartite systems. After introducing the formalism and discussing general aspects, some of the most important separability criteria and entanglement measures are presented. Finally, the geometry of 2x2- and 3x3-dimensional state spaces is analysed and visualised.

==> data/2x2ms.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     46780,        733]*)
(*NotebookOutlinePosition[     47424,        755]*)
(*  CellTagsIndexPosition[     47380,        751]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
    \(\(PPT = {{0, 0, 0}, {0, 1, 1}, {1, 0, 1}, {0, 0, 0}, {1, 1, 0}, {1, 0, 
            1}, {0, 1, 1}, {1, 1, 0}};\)\), "\[IndentingNewLine]", 
    \(\(Pos\  = \ {{1, 1, 1}, {0, 0, 1}, {0, 1, 0}, {1, 1, 1}, {1, 0, 0}, {0, 
            1, 0}, {1, 0, 0}, {0, 0, 1}};\)\), "\[IndentingNewLine]", 
    \(\(Sep\  = \ {{0,  .5,  .5}, { .5, 0,  .5}, {1,  .5,  .5}, { .5, 
            1,  .5}, {0,  .5,  .5}, { .5,  .5, 1}, {1,  .5,  .5}, { .5, 
            1,  .5}, { .5,  .5, 1}, { .5, 0,  .5}, { .5,  .5, 0}, { .5, 
            1,  .5}, {0,  .5,  .5}, { .5,  .5, 
            0}, {1,  .5,  .5}};\)\), "\[IndentingNewLine]", 
    \(Show[
      Graphics3D[{Thickness[ .005], RGBColor[1, 0, 0], Line[PPT], \ 
          RGBColor[0, 0, 1], Line[Pos], \ RGBColor[0, 0, 0], Thickness[ .01], 
          Line[Sep], RGBColor[ .25,  .25,  .25], PointSize[ .015], 
          Point[{ .5,  .5,  .5}]}, \ {Boxed \[Rule] False, \ 
          ViewPoint \[Rule] {1.4, \(-2.4\), 1.4}}]]\)}], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: 1.03594 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics3D
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
-0.0543417 1.16436 -1.28749e-016 1.16436 [
[ 0 0 0 0 ]
[ 1 1.03594 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 0 m
1 0 L
1 1.03594 L
0 1.03594 L
closepath
clip
newpath
0 0 1 r
.005 w
[ ] 0 setdash
.43556 .51099 m
.65924 .03143 L
s
.43556 .51099 m
.97706 .92871 L
s
.0285 .84911 m
.43556 .51099 L
s
1 0 0 r
.42419 1.01661 m
.92172 .37163 L
s
.92172 .37163 m
.68357 .70231 L
s
.09595 .24903 m
.92172 .37163 L
s
0 0 0 r
.01 w
.67295 .69412 m
.26762 .65048 L
s
.52784 .31315 m
.67295 .69412 L
s
.67295 .69412 m
.52784 .89101 L
s
.82655 .50377 m
.67295 .69412 L
s
1 0 0 r
.005 w
.68357 .70231 m
.42419 1.01661 L
s
.09595 .24903 m
.42419 1.01661 L
s
0 0 0 r
.01 w
.52784 .31315 m
.82655 .50377 L
s
.26762 .65048 m
.52784 .31315 L
s
.34387 .44027 m
.52784 .31315 L
s
.26762 .65048 m
.52784 .89101 L
s
.26762 .65048 m
.34387 .44027 L
s
1 0 0 r
.005 w
.68357 .70231 m
.09595 .24903 L
s
.25 .25 .25 r
.015 w
.52784 .58218 Mdot
0 0 1 r
.005 w
.97706 .92871 m
.65924 .03143 L
s
.97706 .92871 m
.0285 .84911 L
s
0 0 0 r
.01 w
.52784 .89101 m
.82655 .50377 L
s
.34387 .44027 m
.82655 .50377 L
s
.52784 .89101 m
.34387 .44027 L
s
0 0 1 r
.005 w
.65924 .03143 m
.0285 .84911 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{596, 617.375},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40009D0002JA000`40O003h00OogooogooEWoo003o
OoooOomFOol00?mooomooeIoo`00ogooogooEWoo003oOoooOomFOol00?mooomooeIoo`00ogooogoo
EWoo003oOoooOomFOol00?mooomooeIoo`00ogooogooEWoo003oOoooOomFOol00?mooomooeIoo`00
ogooogooEWoo003oOoooOomFOol00?mooomooeIoo`00ogooogooEWoo003oOoooOomFOol00?mooomo
oeIoo`00ogooRGoo00<07gooOol0bGoo003oOon8Ool301o:Ool00?moohQoo`<07lYoo`00ogooQgoo
100ObWoo003oOon6Ool601o9Ool00?moohIoo`807`9oo`807lUoo`00ogooQGoo0`0O0Woo0P0ObGoo
003oOon4Ool301l3Ool301o8Ool00?mooh=oo`807`03Ool07goo00=oo`807lQoo`00ogooPWoo0P0O
00=oo`0O01l017oo0`0Oagoo003oOon2Ool0100OOomoo`0O1Woo0P0Oagoo003oOon1Ool201l00goo
01l07`06Ool201o7Ool00?mooh1oo`807`9oo`0301moogoo00Eoo`<07lIoo`00ogooOgoo0P0O0Woo
0P0O27oo0P0OaWoo003oOomoOol01@0OOomoogoo01l02Goo0P0OaWoo003oOomnOol201l2Ool201l9
Ool301o5Ool00?moogeoo`807`=oo`0301moogoo00Uoo`807lEoo`00ogooO7oo0P0O0goo0P0O2goo
0P0OaGoo003oOomkOol201l4Ool00`0OOomoo`0:Ool301o4Ool00?moog]oo`0301moogoo009oo`80
7`eoo`807lAoo`00ogooNWoo0P0O17oo00<07gooOol037oo0P0Oa7oo003oOomiOol201l4Ool201l>
Ool301o3Ool00?moogQoo`807`Eoo`0301moogoo00ioo`807l=oo`00ogooN7oo00<07gooOol017oo
00<07gooOol03Woo0P0O`goo003oOomgOol201l5Ool201l@Ool301o2Ool00?moogIoo`807`Ioo`03
01moogoo011oo`807l9oo`00ogooMGoo0P0O1Woo0P0O4Woo0`0O`Goo003oOomdOol201l7Ool00`0O
Oomoo`0BOol201o1Ool00?moogAoo`0301moogoo00Eoo`807aAoo`807l5oo`00ogooLgoo0P0O1goo
00<07gooOol04goo0`0O`7oo003oOombOol201l7Ool201lFOol201o0Ool00?moog5oo`807`Qoo`03
01moogoo01Eoo`807l1oo`00ogooLGoo00<07gooOol01Woo0P0O5goo0`0O_goo003oOom`Ool201l8
Ool00`0OOomoo`0GOol201noOol00?moofmoo`807`Qoo`807aUoo`807kmoo`00ogooKWoo0P0O2Goo
00<07gooOol067oo0`0O_Woo003oOom^Ool00`0OOomoo`07Ool201lKOol201nnOol00?moofeoo`80
7`Uoo`0301moogoo01Yoo`807kioo`00ogooK7oo0P0O2Woo00<07gooOol06Woo0`0O_Goo003oOom[
Ool201l:Ool201lMOol201nmOol00?moofYoo`807`]oo`0301moogoo01aoo`807keoo`00ogooJWoo
00<07gooOol02Goo0P0O7Woo0`0O_7oo003oOomYOol201l;Ool00`0OOomoo`0NOol201nlOol00?mo
ofQoo`807`]oo`807b1oo`<07k]oo`00ogooIgoo0P0O37oo00<07gooOol087oo0P0O^goo003oOomW
Ool00`0OOomoo`0:Ool201lROol201nkOol00?moofIoo`807`aoo`0301moogoo025oo`<07kYoo`00
ogooIGoo0P0O37oo0P0O97oo0P0O^Woo003oOomTOol201l=Ool00`0OOomoo`0SOol201njOol00?mo
of=oo`807`eoo`807bEoo`<07kUoo`00ogooHgoo00<07gooOol037oo00<07gooOol09Goo0P0O^Goo
003oOomROol201l=Ool201lWOol201niOol00?moof5oo`807`ioo`0301moogoo02Ioo`<07kQoo`00
ogooH7oo0P0O3goo00<07gooOol09goo0P0O^7oo003oOomPOol00`0OOomoo`0=Ool201lYOol201nh
Ool00?mooemoo`807`moo`0301moogoo02Qoo`<07kMoo`00ogooGWoo0P0O3goo0P0O:goo0P0O]goo
003oOomMOol201l@Ool00`0OOomoo`0ZOol301nfOol00?mooeeoo`0301moogoo00ioo`807beoo`80
7kIoo`00ogooG7oo0P0O47oo00<07gooOol0;7oo0P0O]Woo003oOomKOol201l@Ool201l^Ool301ne
Ool00?mooeYoo`807a5oo`0301moogoo02ioo`807kEoo`00ogooFGoo0P0O4Goo0P0O<7oo0P0O]Goo
003oOomIOol00`0OOomoo`0@Ool00`0OOomoo`0_Ool301ndOol00?mooeQoo`807a5oo`807c9oo`80
7kAoo`00ogooEgoo0P0O4Woo00<07gooOol0<Goo0P0O]7oo003oOomFOol201lBOol201lcOol301nc
Ool00?mooeIoo`0301moogoo015oo`0301moogoo03=oo`807k=oo`00ogooEGoo0P0O4goo00<07goo
Ool0<goo0P0O/goo003oOomDOol201lCOol201leOol301nbOol00?mooe=oo`807aAoo`0301moogoo
03Eoo`807k9oo`00ogooDWoo0P0O57oo0P0O=goo0P0O/Woo003oOomBOol00`0OOomoo`0COol00`0O
Oomoo`0fOol301naOol00?mooe5oo`807aAoo`807cUoo`807k5oo`00ogooD7oo0P0O5Goo00<07goo
Ool0>7oo0`0O/7oo003oOom?Ool201lEOol201lkOol201n`Ool00?moodmoo`0301moogoo01Aoo`03
01moogoo03Yoo`807k1oo`00ogooCWoo0P0O5Goo0P0O?7oo0`0O[goo003oOom=Ool201lFOol00`0O
Oomoo`0lOol201n_Ool00?moodaoo`807aIoo`807cioo`807jmoo`00ogooBgoo0P0O5goo00<07goo
Ool0?Goo0`0O[Woo003oOom;Ool00`0OOomoo`0EOol201m0Ool201n^Ool00?moodYoo`807aMoo`03
01moogoo03moo`807jioo`00ogooBGoo0P0O67oo00<07gooOol0?goo0`0O[Goo003oOom8Ool201lH
Ool201m2Ool201n]Ool00?moodQoo`0301moogoo01Moo`0301moogoo045oo`807jeoo`00ogooAgoo
0P0O67oo0P0O@goo0`0O[7oo003oOom6Ool201lIOol00`0OOomoo`13Ool201n/Ool00?moodEoo`80
7aUoo`807dEoo`807jaoo`00ogooAGoo00<07gooOol067oo00<07gooOol0A7oo0`0OZgoo003oOom4
Ool201lIOol201m7Ool201n[Ool00?mood=oo`807aYoo`0301moogoo04Ioo`<07jYoo`00ogoo@Woo
0P0O6Woo0P0OBGoo0P0OZWoo003oOom1Ool201lKOol00`0OOomoo`18Ool201nZOol00?mood5oo`03
01moogoo01Uoo`807dYoo`<07jUoo`00ogoo@7oo0P0O6goo00<07gooOol0BWoo0P0OZGoo003oOolo
Ool201lKOol201m<Ool201nYOol00?moocioo`807aaoo`0301moogoo04]oo`<07jQoo`00ogoo?Woo
00<07gooOol06goo00<07gooOol0C7oo0P0OZ7oo003oOolmOol201lLOol201m>Ool201nXOol00?mo
ocaoo`807aeoo`0301moogoo04eoo`<07jMoo`00ogoo>goo0P0O7Goo0P0OD7oo0P0OYgoo003oOolj
Ool201lNOol00`0OOomoo`1?Ool201nWOol00?moocYoo`0301moogoo01aoo`807e5oo`<07jIoo`00
ogoo>Goo0P0O7Woo00<07gooOol0DGoo0P0OYWoo003oOolhOol201lNOol201mCOol201nVOol00?mo
ocMoo`807amoo`0301moogoo059oo`<07jEoo`00ogoo=goo00<07gooOol07Goo0P0OEGoo0P0OYGoo
003oOolfOol201lOOol00`0OOomoo`1DOol301nTOol00?moocEoo`807amoo`807eMoo`807jAoo`00
ogoo=7oo0P0O87oo00<07gooOol0EWoo0P0OY7oo003oOoldOol00`0OOomoo`0NOol201mHOol301nS
Ool00?mooc=oo`807b1oo`0301moogoo05Qoo`807j=oo`00ogoo<Woo0P0O8Goo00<07gooOol0F7oo
0P0OXgoo003oOolaOol201lQOol201mJOol301nROol00?mooc1oo`807b9oo`0301moogoo05Yoo`80
7j9oo`00ogoo<7oo00<07gooOol087oo0P0OG7oo0P0OXWoo003oOol_Ool201lROol00`0OOomoo`1K
Ool301nQOol00?moobioo`807b9oo`807eioo`807j5oo`00ogoo;Goo0P0O8goo00<07gooOol0GGoo
0P0OXGoo003oOol]Ool00`0OOomoo`0QOol201mOOol301nPOol00?moobaoo`807b=oo`0301moogoo
05moo`807j1oo`00ogoo:goo0P0O8goo0P0OHGoo0`0OWgoo003oOolZOol201lTOol00`0OOomoo`1Q
Ool201nOOol00?moobUoo`807bAoo`807f=oo`807imoo`00ogoo:Goo00<07gooOol08goo00<07goo
Ool0HWoo0`0OWWoo003oOolXOol201lTOol201mUOol201nNOol00?moobMoo`807bEoo`0301moogoo
06Aoo`807iioo`00ogoo9Woo0P0O9Woo00<07gooOol0I7oo0`0OWGoo000hOol2O03[Ool00`0OOomo
o`0TOol201mWOol201nMOol003Qoo`Ql0>Aoo`807bIoo`0301moogoo06Ioo`807ieoo`00>Goo3W`0
g7oo0P0O9Woo0P0OJ7oo0`0OW7oo000iOol5O002Ool>O03DOol201lWOol00`0OOomoo`1XOol201nL
Ool003Yoo`El00Qoo`el0<eoo`807bMoo`807fYoo`807iaoo`00>Woo0W`000Aoog`0O01l00ioo`el
0<Ioo`0301moogoo02Ioo`0301moogoo06Uoo`<07i]oo`00>Woo0g`000=oog`0O0000W`04Woo3W`0
_Woo0P0O9goo0P0OK7oo0P0OVgoo000kOol2O002Ool4O00HOol=O02gOol201lXOol00`0OOomoo`1[
Ool201nKOol003]oo`=l00=oo`=l01ioo`el0:moo`807bQoo`807feoo`<07iYoo`00?7oo0W`017oo
17`08Woo3W`0Z7oo00<07gooOol09goo00<07gooOol0KGoo0P0OVWoo000lOol3O004Ool4O00XOol>
O02POol201lXOol201m_Ool301nIOol003eoo`9l00Ioo`=l02ioo`el09Uoo`807bUoo`0301moogoo
06moo`807iUoo`00?Goo0W`01goo17`0<goo3G`0TGoo0P0O:Goo0P0OLGoo0P0OVGoo000mOol3O007
Ool4O00hOol>O02:Ool00`0OOomoo`0XOol00`0OOomoo`1`Ool301nHOol003ioo`9l00Uoo`=l03io
o`il089oo`807bUoo`807g=oo`807iQoo`00?Woo0g`02Goo0g`0A7oo3G`0Ngoo0P0O:Woo00<07goo
Ool0LWoo0P0OV7oo000oOol2O00:Ool4O019Ool=O01cOol201l[Ool00`0OOomoo`1bOol301nGOol0
03moo`=l00Yoo`Al04ioo`il06]oo`807b]oo`807gEoo`807iMoo`00@7oo0W`037oo0g`0E7oo3G`0
IGoo00<07gooOol0:Woo00<07gooOol0M7oo0P0OUgoo0010Ool2O00=Ool4O01IOol=O01MOol201l[
Ool201mfOol301nFOol0041oo`=l00eoo`Al05ioo`il05Eoo`807baoo`0301moogoo07Ioo`807iIo
o`00@Goo0W`03goo0g`0I7oo3W`0CGoo0P0O;7oo0P0ON7oo0P0OUWoo0011Ool3O00?Ool3O01ZOol=
O017Ool00`0OOomoo`0[Ool00`0OOomoo`1gOol301nEOol0049oo`9l011oo`Al06moo`el03moo`80
7baoo`807gYoo`807iEoo`00@Woo0g`047oo17`0M7oo3W`0=goo0P0O;Goo00<07gooOol0NGoo0P0O
UGoo0013Ool2O00BOol3O01jOol>O00_Ool201l]Ool201mkOol301nDOol004=oo`9l01=oo`Al07mo
o`el02Qoo`807bioo`0301moogoo07]oo`807iAoo`00@goo0g`04goo17`0QGoo3G`08Goo00<07goo
Ool0;7oo0P0OOGoo0`0OTgoo0014Ool2O00EOol3O02:Ool>O00IOol201l^Ool00`0OOomoo`1mOol2
01nCOol004Aoo`=l01Eoo`=l091oo`il015oo`807bioo`807gmoo`807i=oo`00AGoo0W`05Woo17`0
UGoo3G`02Woo0P0O;goo00<07gooOol0OWoo0`0OTWoo0015Ool3O00FOol4O02KOol=O003Ool00`0O
Oomoo`0^Ool00`0OOomoo`1oOol201nBOol004Ioo`9l01Qoo`=l0:1oo`Ul00807`=l02aoo`807h5o
o`807i9oo`00AWoo0W`06Goo17`0YGoo00=l000O01l02W`09Woo00<07gooOol0P7oo0`0OTGoo0016
Ool3O00IOol4O02TOol201l5Ool=O00NOol201n3Ool201nAOol004Moo`9l01]oo`=l0:=oo`0301mo
ogoo00Yoo`il01Moo`0301moogoo089oo`807i5oo`00Agoo0g`06goo17`0X7oo0P0O4goo3W`03Woo
0P0000<07gooOol0PWoo0`0OT7oo0018Ool2O00LOol4O02NOol201lKOol=O007Ool40025Ool201n@
Ool004Qoo`=l01eoo`=l09aoo`807b=oo`]l00L008Aoo`807i1oo`00BGoo0W`07Woo0g`0VWoo0P0O
:Woo17`02@0000=l07ooOol0P7oo0`0OSgoo0019Ool2O00OOol4O02HOol00`0OOomoo`0/Ool<0006
O01lOol201n?Ool004Uoo`=l01moo`Al09Ioo`807baoo`l000]l07Ioo`807hmoo`00BWoo0W`08Goo
0g`0U7oo0P0O;7oo4P000goo3G`0Kgoo0`0OSWoo001:Ool3O00QOol4O02AOol201l[OolE0008Ool>
O01YOol201n>Ool004]oo`9l029oo`Al091oo`0301moogoo02UooaP000eoo`el06=oo`<07heoo`00
Bgoo0g`08goo0g`0SWoo0P0O:Goo300000=oo`00000030004goo3G`0GGoo0P0OSGoo001<Ool2O00T
Ool3O02<Ool201lYOol<0002Ool600000goo00000007000GOol>O01FOol201n=Ool004aoo`9l02Eo
o`Al08Uoo`807bUoo``0000401moogooOol50002Ool:000LOol>O01?Ool301n<Ool004aoo`=l02Eo
o`Al08Moo`807bQoo`h000Aoo`H000=oo`T0029oo`el04Yoo`807haoo`00CGoo0W`09goo0g`0QWoo
00<07gooOol09Woo3P0000<07gooOol00Woo1P0017oo2P009goo3G`0@goo0P0OS7oo001=Ool3O00W
Ool4O023Ool201lVOol?00000`0OOomoo`04Ool60005Ool9000/Ool>O00lOol301n;Ool004ioo`9l
02Qoo`Al085oo`807bIoo`l000807`Ioo`H000Moo`T0035oo`il03Ioo`807h]oo`00CWoo0W`0:Woo
0g`0Ogoo0P0O9Goo2@0000=oo`0000001@0000<07gooOol01Woo1@0027oo2@00=goo3G`0<7oo0P0O
Rgoo001>Ool3O00ZOol4O01mOol00`0OOomoo`0SOol90002Ool6000201l8Ool60009Ool9000lOol=
O00YOol301n:Ool004moo`9l02]oo`Al07]oo`807b=oo`T000=oo`H00003Ool07goo00Qoo`H000Yo
o`T0045oo`il02=oo`807hYoo`00Cgoo0g`0;7oo0g`0NGoo0P0O8goo2@000goo1P0000=oo`0O01l0
2Woo1@0037oo2@00AWoo3W`077oo0P0ORWoo001@Ool2O00]Ool3O01gOol201lROol90004Ool70000
0goo01moo`0:Ool6000<Ool:001;Ool=O00FOol301n9Ool0051oo`=l02eoo`Al07Aoo`807b9oo`T0
00Aoo`L00003Ool07`0O00]oo`H000ioo`T0055oo`el011oo`807hUoo`00DGoo0W`0;Woo17`0Lgoo
00<07gooOol087oo20001Woo1P000Woo00<07gooOol02goo1P003Woo2P00EGoo3W`02Goo0`0OR7oo
001AOol2O00`Ool3O01aOol201lPOol90006Ool60002Ool201l=Ool6000@Ool9001KOol=O004Ool2
01n8Ool0055oo`=l031oo`Al06ioo`807b1oo`P000Moo`H000=oo`0301moogoo00eoo`D0019oo`T0
061oo`Yl00807`03O01oogoo08Eoo`00DWoo0W`0<Goo17`0K7oo0P0O7goo2@001goo1`000goo00<0
7gooOol03Goo1P004Woo2@00IGoo17`00`0O1g`0P7oo001BOol3O00bOol3O01[Ool00`0OOomoo`0M
Ool90008Ool60003Ool201l?Ool6000DOol9001XOol201l>O01iOol005=oo`9l03=oo`=l06Uoo`80
7aeoo`T000Uoo`H000Aoo`0301moogoo00moo`D001Eoo`T006Moo`807`Moo`el07=oo`00Dgoo0g`0
<goo17`0IWoo0P0O7Goo2@002Goo1P0017oo0P0O4Goo1P005Woo2@00IGoo0`0O3Goo3G`0K7oo001D
Ool2O00dOol4O01TOol201lLOol9000:Ool70004Ool00`0OOomoo`0@Ool6000GOol9001UOol201lC
Ool>O01UOol005Aoo`9l03Ioo`=l06=oo`0301moogoo01Yoo`T000Yoo`L000Aoo`807a=oo`H001Qo
o`T006=oo`807aYoo`il05ioo`00E7oo0g`0=Woo17`0H7oo0P0O6goo200037oo1P001Goo00<07goo
Ool04Woo1P006Goo2P00HGoo0`0O87oo3G`0F7oo001EOol2O00gOol4O01NOol201lJOol9000<Ool6
0005Ool201lEOol5000KOol9001QOol201lWOol=O01AOol005Eoo`=l03Qoo`=l05aoo`807aYoo`P0
00eoo`H000Ioo`0301moogoo01Aoo`H001]oo`X005moo`807beoo`il04Yoo`00EWoo0W`0>Goo0g`0
FWoo0P0O6Goo2@003Goo1`001Goo0P0O5Woo1P007Goo2@00GWoo0`0O<goo3G`0A7oo001FOol3O00i
Ool4O01HOol00`0OOomoo`0GOol9000>Ool60006Ool00`0OOomoo`0FOol6000NOol9001MOol201lj
Ool=O00mOol005Moo`9l03Yoo`Al05Ioo`807aMoo`T000moo`H000Ioo`807aQoo`H001moo`T005ao
o`807d1oo`il03Ioo`00Egoo0W`0?7oo0g`0E7oo0P0O5goo2@003goo1P001goo00<07gooOol067oo
1@008Goo2@00FWoo0`0OAWoo3W`0;goo001GOol3O00lOol4O01AOol201lFOol9000@Ool70006Ool2
01lJOol6000QOol9001JOol201m=Ool7O00_Ool005Qoo`9l03eoo`Al051oo`0301moogoo01Aoo`T0
015oo`H000Moo`0301moogoo01Uoo`H002=oo`T005Qoo`<07e5oo`9l02moo`00F7oo0g`0?Woo0g`0
CWoo0P0O5Goo20004Woo1P0027oo00<07gooOol06Woo1@0097oo2P00Egoo0P0OD7oo0W`0<7oo001I
Ool2O00oOol4O01;Ool201lDOol9000BOol60008Ool201lLOol6000UOol9001FOol201m?Ool2O00a
Ool005Uoo`=l03moo`Al04Uoo`807aAoo`P001=oo`L000Qoo`0301moogoo01]oo`H002Ioo`X005Ao
o`<07dioo`03O01oogoo031oo`00FWoo0W`0@Goo0g`0Agoo0P0O4goo2@004goo1`0027oo0P0O7Woo
1P009goo2@00E7oo0P0OCGoo0W`0<Woo001JOol2O012Ool3O016Ool00`0OOomoo`0AOol9000DOol6
0009Ool00`0OOomoo`0MOol6000YOol9001BOol201m<Ool2O00cOol005Yoo`=l049oo`Al04=oo`80
7a5oo`T001Eoo`H000Uoo`807b1oo`D002Yoo`T0055oo`<07dYoo`9l03Aoo`00Fgoo0W`0@goo17`0
@Goo0P0O4Goo2@005Goo1P002Woo00<07gooOol07goo1P00:goo2@00D7oo0P0OBGoo0g`0=7oo001K
Ool3O014Ool3O00oOol201l@Ool9000FOol70009Ool201lQOol6000/Ool9001?Ool201m9Ool2O00e
Ool005aoo`9l04Eoo`Al03eoo`0301moogoo00ioo`T001Moo`H000Yoo`0301moogoo025oo`D002io
o`T004eoo`<07dMoo`9l03Ioo`00G7oo0g`0AGoo17`0>goo0P0O3goo200067oo1P002Woo0P0O8goo
1P00;Woo2P00C7oo0P0OAWoo0W`0=goo001MOol2O017Ool3O00iOol201l>Ool9000HOol6000;Ool0
0`0OOomoo`0ROol6000`Ool9001;Ool201m5Ool3O00gOol005eoo`9l04Qoo`=l03Moo`807`ioo`P0
01Uoo`L000Yoo`807bEoo`H0031oo`X004Uoo`<07dAoo`9l03Qoo`00GGoo0g`0B7oo17`0=Goo00<0
7gooOol02goo2@006Woo1P002goo00<07gooOol097oo1P00<Woo2@00BGoo0P0O@goo0W`0>Goo001N
Ool2O019Ool4O00cOol201l<Ool9000JOol6000;Ool201lWOol5000dOol90017Ool201m2Ool3O00i
Ool005ioo`=l04Yoo`=l035oo`807`]oo`T001]oo`H000aoo`0301moogoo02Ioo`H003Aoo`T004Io
o`<07d1oo`=l03Yoo`00Ggoo0W`0Bgoo17`0;Woo0P0O2goo2@006goo1`0037oo00<07gooOol09Woo
1P00=Woo2@00AGoo0P0O@7oo0W`0>goo001OOol3O01;Ool4O00/Ool201l:Ool9000LOol7000<Ool2
01lYOol5000gOol90014Ool301lnOol2O00lOol0061oo`9l04eoo`=l02]oo`0301moogoo00Qoo`T0
01eoo`H000eoo`0301moogoo02Qoo`H003Qoo`T004=oo`807ceoo`=l03aoo`00H7oo0W`0CWoo17`0
:7oo0P0O2Goo20007Woo1P003Goo0P0O:Woo1P00>Goo2@00@Woo0P0O?7oo0g`0?Goo001POol3O01>
Ool4O00VOol201l8Ool9000NOol6000>Ool00`0OOomoo`0ZOol6000jOol90010Ool301ljOol3O00n
Ool0065oo`9l051oo`=l02Aoo`807`Qoo`P001moo`L000eoo`807baoo`H003]oo`X003moo`807cYo
o`9l03moo`00HGoo0g`0D7oo0g`08goo00<07gooOol01Goo2@0087oo1P003Woo00<07gooOol0;7oo
1@00?Goo2@00?Woo0P0O>Goo0g`0?goo001ROol2O01AOol4O00POol201l6Ool9000POol6000>Ool2
01l^Ool6000mOol:000lOol301lgOol3O010Ool0069oo`=l055oo`Al01ioo`807`Eoo`T0025oo`H0
00moo`0301moogoo02eoo`H003moo`T003aoo`807cIoo`=l045oo`00Hgoo0W`0Dgoo0g`077oo0P0O
1Goo2@008Goo1`003Woo0P0O<7oo1@00@Goo2@00>Woo0P0O=Woo0g`0@Goo001SOol2O01DOol4O00I
Ool201l4Ool9000SOol6000?Ool00`0OOomoo`0_Ool60011Ool9000iOol301ldOol3O012Ool006=o
o`=l05Aoo`Al01Qoo`0301moogoo009oo`T002=oo`H000moo`807c5oo`H004=oo`T003Qoo`807c=o
o`=l04=oo`00I7oo0W`0EWoo0g`05Woo0P0O0Woo2@0097oo1P0047oo00<07gooOol0<Goo1P00@goo
2@00=goo0P0O<Woo0g`0A7oo001TOol3O01FOol3O00DOol201l2Ool9000TOol7000?Ool201lcOol6
0015Ool9000eOol301l`Ool4O014Ool006Eoo`9l05Moo`Al015oo`807`9oo`P002Eoo`L0011oo`03
01moogoo03=oo`D004Ioo`X003Aoo`807c1oo`=l04Eoo`00IGoo0g`0Egoo17`047oo00<07goo0000
20009Woo1P004Goo00<07gooOol0<goo1P00Agoo2@00<goo0P0O;goo0g`0AWoo001VOol2O01IOol3
O00>Ool201l8000WOol6000AOol201leOol60018Ool:000aOol301l]Ool4O016Ool006Ioo`9l05Yo
o`Al00]oo`807`P002Moo`H0019oo`0301moogoo03Eoo`H004Uoo`T0035oo`807baoo`Al04Moo`00
IWoo0g`0FWoo17`02Goo0P0O20009goo1`004Goo0P0O=goo1P00Bgoo2@00;goo0`0O:goo0g`0B7oo
001WOol2O01LOol3O007Ool201l7000YOol6000BOol00`0OOomoo`0gOol5001<Ool9000_Ool201lZ
Ool3O019Ool006Moo`=l05aoo`=l00Eoo`0300007`0000H002Uoo`H0019oo`807cUoo`H004eoo`T0
02eoo`807bUoo`Al04Uoo`00J7oo0W`0GGoo17`00`000P0O1@00:Woo1P004goo00<07gooOol0>7oo
1P00CWoo2@00;7oo0`0O9goo17`0BWoo001XOol3O01MOol2O003000201l5000ZOol7000BOol201lk
Ool5001@Ool9000[Ool201lWOol00g`0Ooml001;Ool006Uoo`9l05ioo`<000807`X002Eoo`L001=o
o`0301moogoo03Yoo`H0051oo`X002Uoo`807bIoo`Al04]oo`00JGoo0W`0GWoo0`0000<07`000000
40007Woo1P004goo0P0O?7oo1P00DWoo2@00:7oo0`0O97oo17`0C7oo001YOol3O01MOol2000201lJ
000EOol6000DOol00`0OOomoo`0lOol6001BOol:000WOol201lSOol4O01=Ool006Yoo`9l05eoo`03
00007`0O028000eoo`H001Aoo`807cioo`H005Aoo`T002Ioo`807b9oo`9l0003Ooml07oo04eoo`00
JWoo0g`0G7oo0P0O:`0017oo1`0057oo00<07gooOol0?Woo1@00EWoo2@0097oo0`0O8Goo00Al07oo
O01l04ioo`00Jgoo0W`0Fgoo00<0000O00001P000g`017oo:00057oo0P0O@7oo1P00EWoo2@0097oo
0P0O87oo17`0Cgoo001[Ool3O01JOol201l7000017ooO01l07`02Woo9P003goo00<07gooOol0?goo
1P00F7oo2@008Woo0P0O7goo17`0D7oo001/Ool2O01IOol201l9000017ooO01l07`04Goo9P001goo
00<07gooOol0@7oo1@00FGoo2@008Goo0`0O7Goo0W`000=oog`0Ool0D7oo001/Ool2O01HOol201l:
0002Ool4O00FOolV00000`0OOomoo`10Ool6001JOol9000POol201lMOol017`0Ooml07`0DGoo001/
Ool3O01FOol201l500000goo000000040002Ool4O00MOolV000kOol6001KOol:000NOol301lKOol4
O01BOol006eoo`9l05Ioo`0301l0000000@00003Ool0000000@000Aoo`=l01aoo`H0009oobD003Eo
o`H005aoo`T001ioo`807aYoo`9l0003Ooml07oo059oo`00KGoo0g`0E7oo0P0O1P000Woo1P0017oo
17`06Goo1P002Woo9P00;Goo1P00GGoo2P0077oo0P0O6Goo0W`000=oog`0O000Dgoo001^Ool2O01C
Ool201l00goo000000030003Ool60005Ool4O00GOol7000BOolU000WOol5001OOol9000KOol301lH
Ool017`0Ooml07`0E7oo001^Ool2O01BOol201l00goo000000040004Ool50007Ool3O00EOol7000G
Ool00`0OOomoo`0V000OOol6001POol9000JOol201lGOol4O01EOol006ioo`=l055oo`0301moogoo
00H000Aoo`H000Moo`=l01Aoo`H001Moo`807`YoobH001Moo`H0065oo`T001Uoo`807aIoo`9l0003
Ooml07oo05Eoo`00Kgoo0W`0D7oo0P0O0Woo1@001Goo1P0027oo17`04Goo1P0067oo00<07gooOol0
47oo9P004Goo1@00Hgoo2@005goo0`0O57oo0W`000=oog`0O000EWoo001_Ool3O01>Ool201l2Ool6
0006Ool60008Ool4O00?Ool6000HOol201lJOolV0009Ool6001SOol9000GOol201lCOol2O0000goo
O01l001GOol0071oo`9l04eoo`807`=oo`H000Ioo`H000Yoo`=l00eoo`L001Qoo`0301moogoo021o
obH0009oo`H006Eoo`T001Eoo`807a=oo`04O01oogooO01HOol0071oo`=l04]oo`807`Aoo`D000Qo
o`D000]oo`Al00]oo`H001Qoo`807bYoobL006Eoo`T001Aoo`<07a5oo`9l0003Ooml07`005Qoo`00
LGoo0W`0Bgoo00<07gooOol00Woo1P0027oo1P002goo17`02Goo1P006Goo00<07gooOol0<Goo9@00
HGoo2@004goo0P0O47oo0W`000=oog`0O000FGoo001aOol2O01:Ool201l4Ool60008Ool6000=Ool3
O007Ool6000IOol201ljOolV001JOol:000AOol201l?Ool2O0000gooO01l001JOol0075oo`=l04Qo
o`807`Aoo`H000Yoo`H000eoo`=l00Eoo`L001Uoo`0301moogoo045oobD005Eoo`T0011oo`<07`io
o`04O01oogooO01KOol0079oo`9l04Moo`807`Eoo`H000Yoo`H000ioo`Al00=oo`H001Yoo`0301mo
ogoo04QoobH004ioo`X000moo`807`eoo`9l0003Ooml07`005]oo`00LWoo0g`0AWoo00<07gooOol0
17oo1@0037oo1@003goo17`000=oo`00000010006Woo0P0OCgoo:@00B7oo2@003Woo0P0O37oo0W`0
00=oog`0O000G7oo001cOol2O015Ool201l5Ool6000<Ool6000@Ool3O005000KOol00`0OOomoo`1>
Ool60004OolV0013Ool9000<Ool301l:Ool2O0000gooO01l001MOol007=oo`=l04=oo`807`Ioo`H0
00aoo`H0015oo`Al00<001Yoo`807e5oo`D000aoobH003aoo`T000aoo`807`Yoo`04O01oogooO01N
Ool007Aoo`9l049oo`807`Moo`D000ioo`H000moo`8000Al0003001oogoo01Uoo`0301moogoo051o
o`H0019oobH003Moo`T000Yoo`<07`Qoo`9l0003Ooml07`005ioo`00M7oo0W`0@Goo0P0O1goo1P00
3Woo1P003goo10000g`06Woo0P0ODWoo1P006Woo9P00<7oo2@002Woo0P0O1goo0W`000=oog`0O000
Ggoo001dOol3O010Ool00`0OOomoo`06Ool6000?Ool6000=Ool60004O00HOol00`0OOomoo`1BOol5
000ROolU000[Ool90008Ool201l6Ool2O002Ool00g`0Oomoo`1NOol007Eoo`9l03moo`807`Qoo`D0
011oo`H000aoo`H0009oo`Al01Ioo`807eAoo`H002QoobH002Aoo`X000Ioo`<07`Aoo`9l009oo`9l
061oo`00MGoo0g`0?Goo0P0O27oo1P004Goo1@002goo1`0017oo0g`05Goo00<07gooOol0Dgoo1P00
<7oo9@007goo2@001Woo0P0O17oo00=l07ooOol00W`0HGoo001fOol2O00lOol201l9Ool6000AOol6
000:Ool60006Ool3O00COol201mFOol6000fOolV000HOol:0004Ool201l3Ool2O0000gooO01l001R
Ool007Ioo`=l03]oo`0301moogoo00Moo`H0019oo`H000Uoo`H000Qoo`Al015oo`0301moogoo05Eo
o`H003ioobH0019oo`T000=oo`<07`03Ooml07`0009oo`03O01oogoo065oo`00Mgoo0W`0>Woo0P0O
2Goo1P004goo1P001goo1P002Woo17`03goo0P0OF7oo1@00AGoo9P003Goo2@000Woo0P0O0W`00Woo
0W`0Hgoo001gOol2O00iOol201l:Ool5000DOol60006Ool7000<Ool3O00>Ool00`0OOomoo`1GOol6
001<OolV0006Ool9000017oo01l07g`00Woo0W`0I7oo001gOol3O00gOol201l:Ool6000EOol50006
Ool6000>Ool4O00;Ool201mIOol6001COolV00000goo00000006000301l2Ool00g`0Oomoo`1SOol0
07Qoo`9l03Moo`0301moogoo00Uoo`H001Eoo`H000Aoo`H0011oo`Al00Yoo`0301moogoo05Uoo`D0
05]oobP0000301l007oo009l06Eoo`00N7oo0g`0=Goo0P0O2goo1@005Woo1P000goo1P004goo0g`0
2Goo00<07gooOol0FGoo1P00HWoo9000IWoo001iOol2O00dOol201l;Ool6000GOol600000goo0000
0005000DOol3O007Ool201mKOol6001YOolN001UOol007Uoo`=l039oo`807`aoo`H001Moo`d001Io
o`Al00Eoo`0301moogoo05]oo`H0071ooaH006Eoo`00NWoo0W`0<Goo0P0O3Goo1@006Goo2`0067oo
17`00goo0P0OGGoo1P00Mgoo3P00IWoo001jOol2O00aOol00`0OOomoo`0;Ool6000IOol:000KOol3
O002Ool00`0OOomoo`1MOol5001lOol2O007001VOol007Yoo`=l02moo`807`eoo`H001Uoo`T001eo
o`Al000301moogoo05eoo`H007Yoo`9l00H000807fIoo`00Ngoo0W`0;Woo0P0O3Woo1@006goo2000
7Woo17`0Ggoo1P00NWoo00=l000000001@000`0OIGoo001kOol3O00/Ool201l>Ool6000KOol7000O
Ool201l3O0000`0OOomoo`1LOol5001iOol00g`0000000050002Ool201mUOol007aoo`9l02aoo`03
01moogoo00eoo`H001]oo`H001ioo`@07`03Ooml07`0009l05eoo`H007Moo`03O000000000D000=o
o`807fEoo`00O7oo0g`0:Woo0P0O3Woo1P006goo200077oo100O0goo17`0G7oo1P00MWoo0W`01P00
17oo0`0OI7oo001mOol2O00YOol201l?Ool6000JOol9000KOol301l7Ool3O01LOol6001eOol00g`0
000000040006Ool201mTOol007eoo`9l02Qoo`807a1oo`D001]oo`X001Uoo`<07`Uoo`=l000301mo
ogoo05Qoo`H007Aoo`03O000000000D000Ioo`807fAoo`00OGoo0g`09Woo0P0O47oo1P006Woo2`00
67oo0`0O2goo17`0FWoo1@00Lgoo00=l000000001@001goo0`0OHgoo001nOol2O00VOol00`0OOomo
o`0?Ool6000IOol600000goo00000004000EOol401l=Ool4O01IOol6001aOol00g`0000000050009
Ool201mSOol007ioo`=l02Aoo`807a5oo`D001Uoo`L00003Ool0000000@001Aoo`@07a1oo`=l0003
01moogoo05Eoo`H0071oo`9l00H000Yoo`807f=oo`00Ogoo0W`08goo0P0O4Goo1P0067oo1`000goo
1@004goo0`0O4goo17`0Egoo1@00L7oo00=l000000001@002Woo0`0OHWoo001oOol3O00QOol201lB
Ool6000HOol60004Ool6000AOol301lEOol4O01FOol6001^Ool00g`000000005000<Ool201mROol0
081oo`9l025oo`0301moogoo015oo`D001Qoo`H000Eoo`H000moo`@07aQoo`=l000301moogoo059o
o`H006eoo`03O000000000D000eoo`807f9oo`00P7oo0W`087oo0P0O4Woo1P005goo1P001goo1P00
3Goo100O6Woo0g`000<07gooOol0DWoo1P00Jgoo00=l000000001@003Woo0`0OHGoo0020Ool3O00N
Ool201lCOol6000FOol70007Ool6000<Ool301lMOol4O01COol6001[Ool00g`000000005000?Ool2
01mQOol0085oo`9l01eoo`807a=oo`H001Moo`H000Uoo`D000]oo`<07amoo`Al05=oo`D006Yoo`03
O000000000D0011oo`<07f1oo`00PGoo0g`077oo00<07gooOol04Woo1P005Woo1P002Woo1P002Goo
0`0O8Woo0g`000<07gooOol0Cgoo1P00J7oo00=l000000001@004Woo0P0OH7oo0022Ool2O00KOol2
01lDOol5000FOol6000;Ool60007Ool401lTOol4O01@Ool6001WOol00g`000000005000COol201mP
Ool0089oo`=l01Uoo`807aAoo`H001Eoo`L000aoo`H000Eoo`@07bIoo`Al051oo`H006Ioo`L001Ao
o`<07emoo`00Pgoo0W`067oo0P0O5Goo1P0057oo1`003Goo1P0017oo0`0O:Woo0g`000<07gooOol0
C7oo1P00IGoo00=l000000001@005Goo0P0OGgoo0023Ool2O00GOol201lFOol5000EOol6000?Ool5
0003Ool301l/Ool3O0000`0OOomoo`1<Ool5001TOol00g`000000005000FOol201mOOol008=oo`=l
01Ioo`0301moogoo01Aoo`H001Aoo`H0011oo`H00004Ool07`0O01l^Ool4O01=Ool6001ROol00g`0
00000005000GOol301mNOol008Aoo`9l01Eoo`807aIoo`H001=oo`H0015oo`H000<07c1oo`Al04ao
o`H0065oo`03O000000000D001Uoo`807eioo`00Q7oo0g`04goo0P0O5goo1@004goo1`004Woo1P00
00<07gooOol0<Goo0g`000<07gooOol0BGoo1@00HGoo20006Goo0P0OGWoo0025Ool2O00BOol201lG
Ool6000COol6000COol6000eOol4O01:Ool6001OOol00g`000000005000JOol301mMOol008Eoo`=l
015oo`0301moogoo01Ioo`H0019oo`H001Eoo`H003Eoo`Al04Uoo`H005ioo`03O000000000D001ao
o`807eeoo`00QWoo0W`047oo0P0O67oo1@004Woo1P005Goo00<07`0000001000=goo0g`000<07goo
Ool0AWoo1P00G7oo00=l000000001@007Goo0P0OGGoo0026Ool2O00?Ool201lHOol6000AOol7000C
Ool401l5000hOol4O017Ool6001LOol8000MOol301mLOol008Ioo`=l00eoo`807aUoo`H0015oo`H0
01=oo`@07`03Ool0000000@003Qoo`Al04Moo`D005]oo`P001moo`807eaoo`00Qgoo0W`037oo0P0O
6Goo1P004Goo1P004goo0`0O0goo1P00>Woo0g`0AWoo1P00FGoo00=l000000001@0087oo0P0OG7oo
0027Ool3O00;Ool00`0OOomoo`0HOol6000@Ool6000COol301l5Ool6000jOol3O0000`0OOomoo`12
Ool6001HOol00g`000000005000QOol301mKOol008Qoo`9l00Yoo`807aYoo`D0011oo`L0019oo`<0
7`Ioo`H003]oo`Al04Aoo`D005Qoo`L002=oo`807e]oo`00R7oo0g`027oo0P0O6Woo1P003goo1`00
4Goo100O27oo1@00?7oo17`0@goo1P00EWoo20008goo0`0OFWoo0029Ool2O007Ool201lKOol6000?
Ool6000AOol401l9Ool6000mOol3O0000`0OOomoo`0oOol6001EOol8000UOol201mJOol008Uoo`9l
00Moo`0301moogoo01Yoo`D000moo`H0015oo`<07`]oo`H003ioo`Al045oo`H005=oo`P002Ioo`80
7eYoo`00RGoo0g`01Goo0P0O6goo1P003Woo1P004Goo0`0O3Goo1P00?Woo17`0@7oo1P00DWoo00=l
000000001@009goo0`0OFGoo002:Ool2O004Ool201lLOol6000=Ool7000?Ool401l>Ool60010Ool3
O0000`0OOomoo`0mOol5001BOol8000XOol201mIOol008Yoo`=l009oo`807aeoo`D000ioo`H000mo
o`@07a1oo`D0045oo`=l000301moogoo03aoo`H0051oo`P002Uoo`807eUoo`00Rgoo0W`000=oo`0O
01l07Goo1P003Goo1P003goo0`0O4Woo1P00@Goo17`0?Goo1P00Cgoo2000:Woo0`0OF7oo002;Ool2
O0000goo01moo`0MOol6000<Ool6000?Ool301lCOol60012Ool4O00mOol5001>Ool8000/Ool201mH
Ool008]oo`9l00807aeoo`H000aoo`L000ioo`<07aEoo`H004=oo`=l000401mooacW7>LhOol6001=
Ool8000/Ool201mHOol008aoo`807aioo`H000aoo`H000eoo`@07aIoo`H004Aoo`9l00HLicIoo`H0
04aoo`P002eoo`<07eMoo`00Rgoo0P0O0W`07Goo1@0037oo1P003Goo100O67oo1@00AGoo00=l01cW
7>L011cW=goo1P00BWoo2000;goo0P0OEgoo002;Ool0100OOoml07`077oo1P002goo1P003Goo0`0O
6Woo1P00A7oo21cW=Woo1P00BGoo2000<7oo0P0OEgoo002:Ool201l017ooO01l07`06goo1P002Woo
1`0037oo0`0O6goo1P00A7oo21cW=goo1@00B7oo200000=l07ooOol0;Woo0`0OEWoo0029Ool201l3
Ool2O00KOol5000:Ool7000<Ool301lMOol60014Ool67>L00g`0Oomoo`0eOol60017Ool8000bOol2
01mFOol008Qoo`807`Aoo`9l01Yoo`H000Yoo`H000]oo`@07aioo`H004Aoo`HLi`9l03Ioo`H004Io
o`P003=oo`807eIoo`00R7oo00<07gooOol00goo0g`06Goo1P002Goo1P002goo100O87oo1P00AGoo
0QcW0Woo0g`000<07gooOol0<goo1P00A7oo2000=7oo0`0OEGoo0027Ool201l6Ool2O00IOol50009
Ool6000;Ool301lROol6001:Ool4O00dOol60013Ool800000g`0Oomoo`0cOol201mEOol008Ioo`80
7`Moo`=l01Moo`H000Qoo`L000Yoo`<07bAoo`D004]oo`Al03Aoo`D0049oo`T003Ioo`<07eAoo`00
QGoo0P0O2Goo0W`05goo1P0027oo1P002Woo0`0O9Goo1P00C7oo0g`000<07gooOol0<7oo1P00@Goo
2000>7oo0P0OE7oo0024Ool201l:Ool3O00FOol50008Ool60009Ool401lVOol6001=Ool4O00aOol6
0010Ool800000g`0Oomoo`0fOol201mDOol008Aoo`0301moogoo00Yoo`9l01Eoo`H000Moo`H000Uo
o`@07bQoo`H004eoo`Al035oo`D003moo`P00003O01oogoo03Moo`<07e=oo`00Pgoo0P0O37oo0W`0
5Goo1P001Woo1`0027oo0`0O:Woo1P00Cgoo0g`000<07gooOol0;Goo1P00?Goo2@00>goo0P0ODgoo
0022Ool201l=Ool3O00COol60007Ool60008Ool301l/Ool5001@Ool3O0000`0OOomoo`0/Ool6000l
Ool9000lOol201mCOol0085oo`807`moo`9l01=oo`H000Ioo`H000Qoo`<07beoo`H0051oo`Al02io
o`H003]oo`P00003O01oogoo03Yoo`<07e9oo`00PGoo00<07gooOol03Woo0g`04Woo1@001Woo1P00
1goo100O;Woo1P00DGoo17`0;Goo1P00>Woo200000=l07ooOol0?7oo0P0ODWoo0020Ool201lAOol2
O00AOol60005Ool70006Ool401l`Ool6001BOol3O0000`0OOomoo`0ZOol5000iOol800000g`0Oomo
o`0mOol201mBOol007moo`807a9oo`=l011oo`H000Aoo`L000Ioo`<07c9oo`H005=oo`Al02]oo`H0
03Moo`T0041oo`<07e5oo`00OWoo0P0O57oo0W`047oo1@001Goo1P001Woo0`0O=7oo1@00E7oo17`0
:Woo1P00=Woo2@0000=l07ooOol0?goo0P0ODGoo001mOol201lEOol2O00?Ool60004Ool60005Ool4
01leOol6001EOol3O0000`0OOomoo`0WOol5000fOol800000g`0Oomoo`10Ool201mAOol007eoo`03
01moogoo01Aoo`=l00ioo`H000=oo`H000Eoo`@07cIoo`H005Ioo`=l000301moogoo02Ioo`H003Ao
o`P00003O01oogoo045oo`<07e1oo`00O7oo0P0O5goo0W`03Woo1@000goo1`0017oo0`0O>Goo1P00
EWoo17`09goo1P00<goo2@0000=l07ooOol0@Woo0P0OD7oo001kOol201lHOol3O00<Ool60003Ool6
0004Ool301ljOol6001GOol4O00WOol6000aOol900000g`0Oomoo`13Ool201m@Ool007Yoo`807aYo
o`9l00aoo`H0009oo`H000Aoo`<07caoo`H005Qoo`=l000301moogoo02=oo`H0031oo`T00003O01o
ogoo04Aoo`<07dmoo`00NWoo00<07gooOol06Goo0g`02Woo1P000Woo1P000goo100O?Goo1P00FGoo
17`09Goo1@00<7oo200000=l07ooOol0AWoo0P0OCgoo001iOol201lLOol2O00:Ool600000goo0000
00050002Ool401loOol5001JOol4O00TOol6000^Ool900000g`0Oomoo`16Ool301m>Ool007Qoo`80
7aeoo`9l00Yoo`D00003Ool0000000D0009oo`<07d5oo`H005]oo`=l000301moogoo021oo`H002eo
o`T00003O01oogoo04Qoo`807dioo`00Mgoo0P0O7Woo0g`027oo1P0000=oo`00000010000Woo0`0O
@Woo1P00G7oo17`08Woo1@00;7oo2@0000=l07ooOol0BGoo0P0OCWoo001gOol00`0OOomoo`0NOol2
O008Ool<0002Ool301m4Ool6001LOol4O00QOol6000ZOol90002O01;Ool301m=Ool007Ioo`807b1o
o`=l00Moo`/00003Ool07`0O00807dEoo`H005ioo`=l000301moogoo01eoo`H002Yoo`P0009l04eo
o`807deoo`00MGoo0P0O8Woo0W`01Woo3000100OAgoo1@00Ggoo0g`000<07gooOol07Goo1P00:7oo
2@0000=l07ooOol0C7oo0P0OCGoo001dOol201lSOol3O005Ool;000301m9Ool6001OOol4O00NOol6
000WOol900000g`0Oomoo`1=Ool301m<Ool007=oo`807bEoo`9l00Eoo`X000<07dYoo`H0061oo`Al
01ioo`D002Ioo`T0009l051oo`807daoo`00Lgoo00<07gooOol097oo0W`017oo2P000`0OC7oo1P00
HGoo0g`000<07gooOol06Woo1P0097oo2@000W`0DGoo0P0OC7oo001bOol201lVOol3O003Ool:0002
01m=Ool6001ROol4O00KOol6000SOol:00000g`0Oomoo`1@Ool301m;Ool0075oo`807bQoo`9l00=o
o`T000807dmoo`D006=oo`Al01]oo`D002=oo`T00003O01oogoo059oo`807d]oo`00L7oo0P0O:Goo
0g`000=oo`0000001`0000<07gooOol0Cgoo1P00I7oo0g`000<07gooOol05goo1P008Goo2@000W`0
E7oo0P0OBgoo001`Ool00`0OOomoo`0YOol2O0000goo0000000600000`0OOomoo`1@Ool6001UOol3
O0000`0OOomoo`0FOol6000POol90002O01EOol301m:Ool006moo`807b]oo`9l00T005Aoo`H006Eo
o`Al01Qoo`H001ioo`X00003O01oogoo05Eoo`807dYoo`00KWoo0P0O;Goo00=l000000001P00EGoo
1P00IWoo17`05goo1P007Goo2P000W`0Egoo0`0OBGoo001]Ool201l^Ool00g`000000005001GOol5
001XOol3O0000`0OOomoo`0DOol5000MOol90002O01IOol201m9Ool006aoo`807bmoo`L005Qoo`H0
06Qoo`Al01Eoo`H001]oo`T0009l05Yoo`807dUoo`00K7oo00<07gooOol0;Woo4000Cgoo1P00JGoo
17`057oo1P006Woo2@0000=oog`0Ool0FWoo0`0OB7oo001[Ool201l_OolK0016Ool6001ZOol3O000
0`0OOomoo`0AOol6000HOol:0002O01LOol201m8Ool006Yoo`807c1oob@003eoo`H006]oo`Al019o
o`H001Moo`X0009l05eoo`807dQoo`00JGoo0P0O<7oo0P0O;000=Goo1P00Jgoo17`04Woo1@005goo
2@0000=oog`0Ool0GGoo0`0OAgoo001YOol00`0OOomoo`0^Ool301l2Oolc000/Ool6001]Ool3O000
0`0OOomoo`0>Ool6000EOol900000gooO01l001OOol201m7Ool006Qoo`807bmoo`<07`Aoo`P000Eo
obl002=oo`D006ioo`=l000301moogoo00eoo`H001Aoo`X0009l061oo`807dMoo`00Igoo0P0O;Woo
100O1Goo00=l000000001P003Woo;P006Woo1P00KWoo17`03goo1@004goo2P000W`0HGoo0`0OAWoo
001VOol201l^Ool401l7Ool00g`000000006000FOol^000AOol6001_Ool4O00>Ool6000AOol:0000
0gooO01oo`1ROol201m6Ool006Eoo`807bioo`<07`Uoo`9l00P001ioobl000Qoo`H0071oo`=l0003
01moogoo00Yoo`H0015oo`T00003Ooml07`006=oo`807dIoo`00IGoo00<07gooOol0;7oo0`0O2goo
0W`000=oo`0000001@009Woo=000LGoo17`037oo1P003goo2P000W`0I7oo0`0OAGoo001TOol201l]
Ool301l<Ool3O0000goo00000005000_Ool^001^Ool4O00;Ool6000>Ool:00000gooO01oo`1UOol2
01m5Ool006=oo`807baoo`@07`ioo`9l009oo`L003Moobh006Moo`=l000301moogoo00Qoo`D000eo
o`X00003Ooml07`006Ioo`807dEoo`00HWoo0P0O;7oo100O3goo0W`00goo1`00?goo;`00GWoo0g`0
00<07gooOol01goo1P002goo2P0000=oog`0O000Igoo0`0OA7oo001ROol00`0OOomoo`0ZOol301lA
Ool3O003Ool70018Ool^001FOol4O008Ool6000;Ool900000gooO01l001YOol201m4Ool0065oo`80
7b]oo`<07a=oo`9l00Aoo`L0051oobh004ioo`Al00Qoo`D000Yoo`X00003Ooml07oo06Uoo`<07d=o
o`00H7oo0P0O:goo0`0O57oo0g`017oo1`00DGoo1@000Woo;P00Agoo0g`000<07gooOol017oo1P00
27oo2P0000=oog`0O000Jgoo0P0O@goo001OOol201lZOol401lFOol2O005Ool7001@Ool6000:Ool_
000nOol4O005Ool60007Ool:00000gooO01l001/Ool201m3Ool005moo`0301moogoo02Qoo`@07aMo
o`=l00Eoo`P004ioo`H001Aoobh003Ioo`Al00Eoo`H000Eoo`X00003Ooml07`006eoo`<07d9oo`00
GWoo0P0O:Goo0`0O6Woo0W`01Woo2000CWoo1P0077oo;P00;goo0g`000@07gooOomoo`H000Eoo`X0
0003Ooml07oo06ioo`807d9oo`00GGoo0P0O:Goo0`0O6goo0W`01goo2000CGoo1P009Goo;`009Woo
0g`000@07gooOomoo`D000Aoo`X00003Ooml07`006moo`807d9oo`00G7oo0P0O:7oo100O77oo0g`0
1goo2000CGoo1P00;Goo;`007Woo17`00Woo1P000Woo2P0000=oog`0O000L7oo0`0O@Goo001KOol2
01lXOol401lNOol2O009Ool7001<Ool6000gOol^000FOol4O0000goo0000000400000goo00000008
0002Ool00g`0Oomoo`1`Ool201m1Ool005]oo`0301moogoo02Ioo`<07b1oo`=l00Uoo`L004aoo`D0
041oobh000moo`=l000301l0000000h00003Ooml07`0079oo`807d5oo`00FWoo0P0O9goo0`0O8Woo
0W`02Woo1`00Bgoo1P00B7oo;`001Woo17`03P0000=oog`0O000Lgoo0`0O@7oo001IOol201lWOol3
01lSOol3O00:Ool7001:Ool6001BOol/0004O00<00000gooO01l001eOol201m0Ool005Qoo`807bIo
o`@07bEoo`9l00]oo`L004Yoo`H005YoobD000=l00X0009oo`03O01oogoo07Aoo`807d1oo`00F7oo
00<07gooOol097oo100O9Woo0W`037oo1`00BGoo1P00Hgoo7@0017`01`000Woo0W`0MWoo0`0O?goo
001GOol201lUOol301lXOol3O00<Ool70019Ool5001/OolE0003O00700000gooO01l001hOol201lo
Ool005Ioo`807bEoo`<07bYoo`9l00eoo`L004Qoo`H007Eoo`d00003O000000000@0009oo`03O01o
ogoo07Moo`807cmoo`00EGoo0P0O9Goo0`0O:goo0g`03Goo2000AWoo1P00OWoo2P000Woo0W`0NGoo
0`0O?Woo001DOol201lTOol401l]Ool2O00>Ool80016Ool6001lOol:000017`0Ooml07`0Ngoo0P0O
?Woo001DOol00`0OOomoo`0ROol401l^Ool2O00?Ool80015Ool6001kOol;0003O01lOol301lmOol0
05=oo`807b=oo`<07c1oo`=l00moo`P004Eoo`D007]oo`X00005Ooml07`0O0007`1lOol201lmOol0
059oo`807b=oo`<07c9oo`9l015oo`L004Aoo`H007Uoo`X00004Ooml07`0O00301mkOol201lmOol0
055oo`807b=oo`<07c=oo`=l015oo`L004=oo`H007Qoo`X0009oo`9l009oo`<07gYoo`<07caoo`00
DGoo00<07gooOol087oo100O=Goo0W`04Woo1`00@goo1P00Mgoo2P0000=oog`0O00017oo100ONGoo
0P0O?7oo001@Ool201lQOol401lfOol3O00BOol70012Ool6001fOol:000017ooO01l07`01Goo100O
N7oo0P0O?7oo001?Ool201lQOol301liOol2O00COol70012Ool5001eOol:000017ooO01l07`027oo
0`0OMgoo0`0O>goo001>Ool201lQOol301ljOol2O00DOol70011Ool6001cOol:000017ooO01l07`0
2Woo0`0OMgoo0P0O>goo001>Ool00`0OOomoo`0OOol301lkOol3O00DOol70010Ool6001cOol90000
17ooO01l07`037oo100OMGoo0P0O>goo001=Ool201lOOol401lmOol2O00EOol70010Ool6001aOol:
00000gooO01l000>Ool401mdOol301ljOol004aoo`807amoo`@07cioo`=l01Eoo`P003ioo`H0071o
o`X00003Ooml07`0015oo`<07gAoo`807cYoo`00Bgoo0P0O7goo0`0O@Goo0W`05Woo2000?Woo1P00
KWoo2P0000Aoog`0O01l019oo`@07g9oo`807cYoo`00BWoo0P0O7goo0`0O@Woo0g`05Woo2000?Goo
1P00KWoo2@0000Aoog`0O01l01Aoo`@07g5oo`<07cUoo`00BWoo00<07gooOol077oo100OA7oo0W`0
5goo2000?Goo1@00KGoo2P000g`05goo0`0OLGoo0P0O>Goo0019Ool201lMOol401m5Ool2O00IOol7
000lOol6001[Ool:0003O00IOol401m_Ool201liOol004Qoo`807aeoo`<07dMoo`=l01Uoo`L003]o
o`H006Yoo`X00003Ooml07`001]oo`@07fioo`<07cQoo`00Agoo0P0O7Goo0`0OBGoo0W`06Woo1`00
>goo1P00JGoo2@0000=oog`0O0007Woo0`0OKWoo0P0O>7oo0017Ool00`0OOomoo`0KOol301m:Ool3
O00JOol7000jOol6001XOol:0003O00OOol301m]Ool301lgOol004Ioo`807a]oo`@07daoo`9l01]o
o`L003Yoo`D006Moo`X000=l025oo`@07faoo`807cMoo`00AGoo0P0O6goo100OCGoo0g`06goo1`00
>Goo1P00IWoo2@000g`08goo100OJgoo0P0O=goo0014Ool201lKOol301m@Ool2O00LOol7000hOol6
001UOol900000gooO01l000VOol301mZOol301lfOol004=oo`807a]oo`<07e5oo`9l01eoo`L003Qo
o`H006=oo`T00003Ooml07`002Qoo`@07fUoo`807cIoo`00@goo00<07gooOol06Goo0`0ODWoo0g`0
7Goo2000=Woo1P00HWoo2P000g`0:Goo100OJ7oo0P0O=Woo0012Ool201lIOol401mDOol2O00NOol8
000fOol5001ROol90003O00/Ool301mWOol301leOol0045oo`807aUoo`@07eEoo`=l01ioo`P003Eo
o`H0061oo`T000=l02ioo`<07fMoo`807cEoo`00@7oo0P0O6Goo0`0OF7oo0W`07goo2000=7oo1P00
Ggoo2@000g`0<7oo100OIGoo0P0O=Goo0010Ool00`0OOomoo`0GOol301mIOol3O00POol7000dOol6
001MOol:0002O00bOol401mTOol301ldOol003moo`807aQoo`<07e]oo`9l025oo`L003=oo`H005eo
o`T0009l03Eoo`<07fAoo`807cAoo`00?Woo0P0O5goo100OG7oo0W`08Woo1`00<goo1P00Fgoo2@00
0g`0=Woo100OHWoo0P0O=7oo000mOol201lGOol401mMOol3O00ROol7000bOol6001JOol90003O00h
Ool401mQOol301lcOol003aoo`807aMoo`<07f1oo`9l02=oo`L0039oo`D005Uoo`X0009l03]oo`<0
7f5oo`807c=oo`00?7oo00<07gooOol05Goo0`0OHGoo0g`08goo1`00<Goo1P00F7oo2@000W`0?Goo
100OGgoo0`0O<Woo000kOol201lEOol401mSOol2O00TOol7000`Ool6001GOol90002O00oOol401mO
Ool201lbOol003Yoo`807aEoo`@07fAoo`=l02Aoo`L0031oo`H005Eoo`T0009l049oo`<07eioo`80
7c9oo`00>Goo0P0O5Goo0`0OIgoo0W`09Goo2000;Woo1P00E7oo2@000g`0@goo0`0OGGoo0`0O<Goo
000iOol00`0OOomoo`0COol301mXOol2O00VOol8000^Ool5001DOol90002O015Ool401mLOol201la
Ool003Qoo`807aAoo`<07fUoo`=l02Ioo`P002eoo`H0059oo`T0009l04Moo`@07e]oo`807c5oo`00
=goo0P0O4goo100OJgoo0W`09goo2000;7oo1P00DGoo2@000W`0BWoo0`0OFWoo0`0O<7oo000fOol2
01lCOol401m/Ool3O00XOol7000/Ool6001@Ool80002O01<Ool401mIOol201l`Ool003Ioo`0301mo
ogoo015oo`<07fmoo`9l02Uoo`L002]oo`H004moo`T0009l04eoo`@07eQoo`807c1oo`00=Goo0P0O
4Woo0`0OL7oo0g`0:Goo1`00:goo1@00CWoo2@000W`0D7oo0`0OEgoo0`0O;goo000dOol201lBOol3
01mbOol2O00ZOol7000ZOol6001<Ool90002O01BOol301mGOol201l_Ool003=oo`807a5oo`@07g=o
o`9l02]oo`L002Uoo`H004aoo`P0009l05Aoo`@07eEoo`807bmoo`00<Woo0P0O4Goo100OM7oo0g`0
:goo1`00:Goo1P00BWoo2@0000=l07ooOol0E7oo100OE7oo0`0O;Woo000bOol00`0OOomoo`0?Ool3
01mgOol2O00/Ool7000XOol60019Ool900000g`0Oomoo`1GOol301mDOol201l^Ool0035oo`807a1o
o`<07gQoo`=l02aoo`L002Qoo`D004Qoo`T0009l05Yoo`@07e9oo`807bioo`00<7oo0P0O47oo0`0O
NWoo0W`0;Goo20009Woo1P00Agoo20000W`0G7oo100ODGoo0`0O;Goo000_Ool201l?Ool401mkOol3
O00]Ool8000UOol60016Ool80002O01OOol301mAOol201l]Ool002moo`0301moogoo00eoo`@07geo
o`9l02ioo`P002Eoo`H004Aoo`T00003O01oogoo05moo`<07e1oo`<07baoo`00;Woo0P0O3Woo0`0O
Ogoo0W`0;goo200097oo1P00@goo2@0000=l07ooOol0HGoo100OCgoo0P0O;7oo000]Ool201l>Ool3
01n0Ool3O00`Ool7000TOol60012Ool800000g`0Oomoo`1SOol401m>Ool201l/Ool002aoo`807`io
o`<07h9oo`9l035oo`L002=oo`H0045oo`P0009l06Moo`<07deoo`<07b]oo`00:goo0P0O3Goo100O
Pgoo0g`0<Goo1`008goo1@00@7oo2@0000=l07ooOol0Igoo100OC7oo0P0O:goo000[Ool00`0OOomo
o`0;Ool401n5Ool2O00bOol7000ROol6000nOol900000g`0Oomoo`1YOol401m;Ool201l[Ool002Yo
o`807`aoo`<07hMoo`=l039oo`L0025oo`H003ioo`P00003O01oogoo06aoo`<07dYoo`<07bYoo`00
:Goo0P0O37oo0`0ORGoo0W`0<goo1`008Goo1P00?7oo200000=l07ooOol0KWoo100OBGoo0P0O:Woo
000XOol201l;Ool401n:Ool2O00dOol7000POol6000kOol900000g`0Oomoo`1_Ool401m8Ool201lZ
Ool002Qoo`0301moogoo00Uoo`@07h]oo`=l03Aoo`L0021oo`D003]oo`P00003O01oogoo079oo`<0
7dMoo`<07bUoo`009goo0P0O2Woo0`0OSWoo0W`0=Goo20007Woo1P00>Goo200000=l07ooOol0M7oo
0`0OAgoo0P0O:Goo000VOol201l:Ool301n?Ool3O00eOol8000MOol6000hOol800000g`0Oomoo`1f
Ool401m5Ool201lYOol002Eoo`807`Yoo`<07i5oo`9l03Ioo`P001eoo`H003Ioo`P00003O01oogoo
07Qoo`@07dAoo`<07bQoo`009Goo00<07gooOol01goo100OTWoo0g`0=Woo200077oo1P00=Woo2000
OGoo0`0OA7oo0P0O:7oo000TOol201l8Ool401nDOol2O00hOol7000LOol5000eOol800000g`0Oomo
o`1lOol401m2Ool201lXOol002=oo`807`Qoo`<07iIoo`9l03Uoo`L001]oo`H003=oo`P00003O01o
ogoo07ioo`@07d5oo`<07bMoo`008Woo0P0O27oo0`0OUgoo0g`0>Goo1`006Woo1P00<Woo200000=l
07ooOol0PGoo0`0O@Goo0P0O9goo000QOol201l8Ool301nIOol2O00jOol7000JOol6000`Ool00g`0
000000060025Ool301m0Ool301lVOol0025oo`0301moogoo00Eoo`@07iYoo`=l03Yoo`L001Uoo`H0
031oo`P008Moo`@07cmoo`807bIoo`0087oo0P0O1Woo100OW7oo0W`0>goo1`006Goo1P00;Woo2000
RGoo100O?Woo0P0O9Woo000OOol201l6Ool301nNOol2O00lOol7000HOol6000]Ool800000g`0Oomo
o`29Ool301lmOol301lUOol001ioo`807`Ioo`<07imoo`=l03aoo`L001Qoo`D002aoo`03O0000000
00H008eoo`@07caoo`807bEoo`007Woo00<07gooOol017oo0`0OXGoo0W`0?Goo20005Woo1P00:goo
2000Sgoo100O>goo0P0O9Goo000MOol201l4Ool401nROol3O00mOol8000EOol6000ZOol8002BOol3
01ljOol301lTOol001aoo`807`Aoo`@07jAoo`9l03ioo`P001Eoo`H002Qoo`03O000000000D009Ao
o`@07cUoo`807bAoo`006goo0P0O17oo0`0OYWoo0g`0?Woo200057oo1P009goo00=l000000001@00
00=l07ooOol0Tgoo100O>7oo0P0O97oo000JOol201l4Ool301nXOol2O010Ool7000DOol5000VOol0
0g`000000006002HOol301lgOol301lSOol001Yoo`0301moogoo009oo`<07jUoo`9l045oo`L001=o
o`H002Eoo`P009Yoo`<07cMoo`807b=oo`006Goo0P0O0Woo100OZWoo0g`0@Goo1`004Woo1P0097oo
00=l000000001@00W7oo100O=Goo0P0O8goo000HOol201l2Ool401n/Ool2O012Ool7000BOol6000R
Ool00g`000000005002NOol401ldOol301lROol001Moo`807`9oo`<07jioo`=l049oo`L0015oo`H0
025oo`03O000000000H00:1oo`<07cAoo`807b9oo`005goo00<07gooOol00`0O/7oo0W`0@goo1`00
4Goo1@008Goo2000XWoo100O<Woo0P0O8Woo000FOol601naOol3O013Ool7000@Ool6000OOol00g`0
00000005002TOol401laOol301lQOol001Eoo`H07k=oo`9l04Aoo`L000moo`H001ioo`03O0000000
00D00:Moo`<07c5oo`807b5oo`0057oo1@0O]Goo0W`0AGoo20003Woo1P0077oo00=l000000001P00
Z7oo0`0O<7oo0`0O87oo000COol501nfOol3O015Ool8000=Ool6000LOol8002ZOol401l_Ool201lP
Ool001=oo`@07kQoo`9l04Ioo`P000eoo`D001]oo`03O000000000D00:aoo`@07bioo`807b1oo`00
4Woo100O^Goo0g`0AWoo200037oo1P006Goo00=l000000001@00[goo0`0O;Goo0`0O7goo000AOol4
01nkOol2O018Ool7000;Ool6000HOol00g`000000005002aOol401l/Ool201lOOol000moo`@07keo
o`=l04Qoo`L000]oo`H001Ioo`03O000000000H00;9oo`@07b]oo`807amoo`003goo3@0O]Goo0W`0
BGoo1`002Woo1P005Woo00=l000000001@00]Goo0`0O:Woo0`0O7Woo000@OolH01nYOol2O01:Ool7
000:Ool6000DOol00g`000000005002gOol401lYOol201lNOol001aooaP07ieoo`=l04Yoo`L000Uo
o`H001=oo`03O000000000D00;Uoo`@07bQoo`807aioo`00:7oo5`0OTgoo0W`0Bgoo1`002Goo1@00
4Woo0W`01`00^goo0`0O9goo0`0O7Goo000dOolG01n7Ool3O01;Ool70008Ool6000AOol00g`00000
0005002mOol301lWOol201lMOol003mooaP07gaoo`9l04aoo`L000Moo`H0011oo`03O000000000D0
0;moo`@07bEoo`807aeoo`00Bgoo600OL7oo0g`0C7oo20001Woo1P003Woo00=l000000001@00`Goo
100O97oo0`0O77oo001GOolG01mVOol2O01=Ool80005Ool6000=Ool2O0070033Ool301lTOol201lL
Ool006=ooaL07eYoo`9l04ioo`P000Eoo`D000eoo`03O000000000D00<Eoo`@07b9oo`<07a]oo`00
KWoo600OCWoo0g`0CWoo200017oo1P002goo00=l000000001@00agoo100O8Woo0P0O6goo001jOolH
01m3Ool2O01@Ool70003Ool6000:Ool00g`000000005003:Ool301lQOol201lKOol008IooaP07cMo
o`=l051oo`L000=oo`H000Qoo`9l00H00<aoo`<07b1oo`<07aYoo`00TWoo5`0O;Goo0W`0DGoo1`00
0Woo1P001goo0W`01`00cGoo100O7goo0P0O6Woo002NOolG01lQOol3O01AOol70002Ool50007Ool0
0g`000000005003?Ool401lNOol201lJOol00:UooaP07aIoo`9l059oo`L00003Ool0000000@000Eo
o`03O000000000D00=9oo`<07aeoo`<07aUoo`00]Goo600O2Woo0W`0Dgoo3@0017oo0W`01P00e7oo
100O77oo0P0O6Goo0031OolH01l00g`0Oomoo`1AOol=0002Ool2O007003EOol401lKOol201lIOol0
0<eooaL07dYoo``0009oo`03O000000000D00=Qoo`<07aYoo`<07aQoo`00f7oo00=l000O01l05@0O
?goo30000W`01P00fWoo100O6Goo0P0O67oo003IOol2O009OolH01ldOol;00000g`000000004003L
Ool401lHOol201lHOol00=Uoo`=l01AooaP07bUooa400=ioo`<07aMoo`<07aMoo`00fWoo0W`087oo
5`0O7goo3`00h7oo0`0O5goo0P0O5goo003JOol2O00/OolG01lEOol<003ROol401lEOol201lGOol0
0=Yoo`=l03IooaP07`Yoo`X00>Aoo`@07aAoo`<07aIoo`00fgoo0W`0@Woo600O1`00igoo0`0O57oo
0P0O5Woo003KOol3O01=Ool<01l7000501oSOol401lBOol301lEOol00=aoo`9l05Moo`03O01oo`0O
00H001007mUoo`@07a9oo`807aEoo`00g7oo0g`0EGoo0W`000=oog`000000`001goo5`0Ocgoo0`0O
4Goo0P0O5Goo003MOol2O01DOol2O00017ooO01l07`00P004goo600Oa7oo0`0O47oo0`0O57oo003M
Ool2O01COol2O002Ool2O00ROolH01niOol401l?Ool201lDOol00=eoo`=l059oo`03O01oogoo009l
02mooaL07jmoo`@07`ioo`807aAoo`00gWoo0W`0DGoo0W`000Aoog`0O01l03]ooaL07jEoo`<07`eo
o`<07a=oo`00gWoo0g`0Cgoo0W`000Aoog`0O01l04MooaP07iYoo`@07`aoo`807a=oo`00ggoo0W`0
CWoo0W`000Aoog`0O01l05AooaP07hmoo`@07`]oo`807a=oo`00ggoo0g`0C7oo0W`00Woo0W`0HGoo
600OQGoo0`0O2Woo0`0O4Woo003POol2O01<Ool00g`0Oomoo`02O01^OolG01mkOol301l:Ool201lB
Ool00>1oo`9l04]oo`9l0004Ooml07`0O01jOolG01m`Ool401l8Ool201lBOol00>1oo`=l04Uoo`9l
0004Ooml07`0O026OolH01mUOol401l7Ool301lAOol00>5oo`9l04Qoo`9l0004Ooml07`0O02COolH
01mKOol301l7Ool201lAOol00>5oo`=l04Moo`03O01oog`0009l0:1ooaP07e1oo`@07`Eoo`807a5o
o`00hWoo0W`0AWoo0W`000=oog`0O000[Goo5`0OAWoo100O17oo0`0O47oo003ROol3O014Ool2O000
0gooO01l002jOolG01llOol301l4Ool201l@Ool00>=oo`9l04=oo`9l0004Ooml07`0O035OolH01la
Ool401l2Ool301l?Ool00>=oo`9l04=oo`03O01oog`0009l0=9ooaP07bIoo`@07`9oo`807`moo`00
hgoo0g`0@Goo1G`0ggoo5`0O7Goo0`0O00=oo`0O01l03goo003TOol2O010Ool5O03/OolG01lBOol6
01l>Ool00>Aoo`=l03ioo`9l0003Ooml07`00?QooaP07`Moo`D07`ioo`00iGoo0W`0?Goo0W`000=o
og`0O000ogoo1Woo600O3Woo003UOol3O00lOol00g`0Ooml0002O03oOolBOol=01l=Ool00>Ioo`9l
03]oo`El0?mooaioo`0301moogoo00aoo`00iWoo0W`0>Woo1G`0ogoo;Woo003VOol3O00hOol2O000
0gooO01l003oOol_Ool00>Moo`9l03Qoo`04O01oog`0O03oOol`Ool00>Moo`=l03Ioo`El0?mooc1o
o`00j7oo0W`0=Goo1G`0ogoo<Goo003XOol2O00dOol5O03oOolbOol00>Qoo`=l03=oo`Al0?mooc=o
o`00jGoo0W`0<Woo17`0ogoo=7oo003YOol3O00`Ool4O03oOoleOol00>Yoo`9l02moo`El0?moocEo
o`00jWoo0g`0;Goo1G`0ogoo=Woo003[Ool2O00]Ool4O03oOolgOol00>]oo`9l02aoo`Al0?moocQo
o`00jgoo0g`0:Woo17`0ogoo>Goo003/Ool2O00YOol4O03oOoljOol00>aoo`=l02Qoo`Al0?moocYo
o`00kGoo0W`09goo17`0ogoo>goo003]Ool3O00UOol4O03oOollOol00>ioo`9l02Aoo`Al0?mooceo
o`00kWoo0W`097oo0g`0ogoo?Woo003^Ool3O00ROol4O03oOolnOol00>moo`9l025oo`Al0?moocmo
o`00kgoo0g`07goo17`0ogoo@7oo003`Ool2O00NOol4O03oOom1Ool00?1oo`=l01eoo`=l0?mood9o
o`00lGoo0W`077oo0g`0ogoo@goo003aOol2O00KOol4O03oOom3Ool00?5oo`=l01Uoo`Al0?moodAo
o`00lWoo0W`06Goo0g`0ogooAGoo003bOol3O00GOol3O03oOom6Ool00?=oo`9l01Ioo`=l0?moodMo
o`00lgoo0g`057oo0g`0ogooB7oo003dOol2O00COol4O03oOom8Ool00?Aoo`9l01=oo`=l0?moodUo
o`00m7oo0g`04Goo0g`0ogooBWoo003eOol2O00@Ool3O03oOom;Ool00?Eoo`=l00ioo`=l0?moodao
o`00mWoo0W`03Woo0g`0ogooC7oo003fOol3O00<Ool3O03oOom=Ool00?Moo`9l00]oo`=l0?moodio
o`00mgoo0W`02Woo0g`0ogooCgoo003gOol3O009Ool2O03oOom@Ool00?Qoo`9l00Qoo`9l0?mooe5o
o`00n7oo0g`01Woo0g`0ogooDGoo003iOol2O005Ool3O03oOomBOol00?Uoo`=l00=oo`=l0?mooe=o
o`00nWoo0W`00Woo0g`0ogooE7oo003jOol2O002Ool2O03oOomEOol00?Yoo`El0?mooeIoo`00ngoo
17`0ogooEWoo003kOol3O03oOomGOol00?aoo`03O01oogoo0?mooeIoo`00ogooogooEWoo003oOooo
OomFOol00?mooomooeIoo`00ogooogooEWoo003oOoooOomFOol00?mooomooeIoo`00ogooogooEWoo
003oOoooOomFOol00?mooomooeIoo`00ogooogooEWoo0000\
\>"],
  ImageRangeCache->{{{0, 595}, {616.375, 0}} -> {0.0466601, -4.44858*^-06, \
0.00144347, 0.00144347}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics3D  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 685}},
WindowSize->{1016, 651},
WindowMargins->{{0, Automatic}, {Automatic, 0}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1776, 53, 992, 15, 150, "Input"],
Cell[2771, 70, 43858, 655, 626, 1602, 129, "GraphicsData", "PostScript", \
"Graphics"],
Cell[46632, 727, 132, 3, 29, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> data/dist_fid.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     42304,        937]*)
(*NotebookOutlinePosition[     42948,        959]*)
(*  CellTagsIndexPosition[     42904,        955]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
    \(\(g[
          x_] := \((x^2 + 1/9 \((1 - x)\)^2)\)/\((x^2 + 
              2/3\ x\ \((1 - x)\)\  + \ 
              5/9\ \((1 - x)\)^2)\);\)\), "\[IndentingNewLine]", 
    \(Plot[{g[x], x}, \ {x, 0, 1}, \ 
      PlotStyle \[Rule] {Automatic, \ Dashing[{0.01, 0.01}]}, \ 
      Frame \[Rule] True]\)}], "Input"],

Cell[BoxData[
    RowBox[{\(Graphics::"gprim"\), \(\(:\)\(\ \)\), "\<\"\\!\\(Automatic\\) \
was encountered where a \\!\\(Graphics\\) primitive or directive was \
expected. \\!\\(\\*ButtonBox[\\\"More\[Ellipsis]\\\", \
ButtonStyle->\\\"RefGuideLinkText\\\", ButtonFrame->None, \
ButtonData:>\\\"General::gprim\\\"]\\)\"\>"}]], "Message"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.952381 0.0147151 0.588604 [
[.02381 -0.0125 -3 -9 ]
[.02381 -0.0125 3 0 ]
[.21429 -0.0125 -9 -9 ]
[.21429 -0.0125 9 0 ]
[.40476 -0.0125 -9 -9 ]
[.40476 -0.0125 9 0 ]
[.59524 -0.0125 -9 -9 ]
[.59524 -0.0125 9 0 ]
[.78571 -0.0125 -9 -9 ]
[.78571 -0.0125 9 0 ]
[.97619 -0.0125 -3 -9 ]
[.97619 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01472 -6 -4.5 ]
[-0.0125 .01472 0 4.5 ]
[-0.0125 .13244 -18 -4.5 ]
[-0.0125 .13244 0 4.5 ]
[-0.0125 .25016 -18 -4.5 ]
[-0.0125 .25016 0 4.5 ]
[-0.0125 .36788 -18 -4.5 ]
[-0.0125 .36788 0 4.5 ]
[-0.0125 .4856 -18 -4.5 ]
[-0.0125 .4856 0 4.5 ]
[-0.0125 .60332 -6 -4.5 ]
[-0.0125 .60332 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 .61803 .125 0 ]
[ 1 0 .125 0 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.02381 0 m
.02381 .00625 L
s
[(0)] .02381 -0.0125 0 1 Mshowa
.21429 0 m
.21429 .00625 L
s
[(0.2)] .21429 -0.0125 0 1 Mshowa
.40476 0 m
.40476 .00625 L
s
[(0.4)] .40476 -0.0125 0 1 Mshowa
.59524 0 m
.59524 .00625 L
s
[(0.6)] .59524 -0.0125 0 1 Mshowa
.78571 0 m
.78571 .00625 L
s
[(0.8)] .78571 -0.0125 0 1 Mshowa
.97619 0 m
.97619 .00625 L
s
[(1)] .97619 -0.0125 0 1 Mshowa
.125 Mabswid
.07143 0 m
.07143 .00375 L
s
.11905 0 m
.11905 .00375 L
s
.16667 0 m
.16667 .00375 L
s
.2619 0 m
.2619 .00375 L
s
.30952 0 m
.30952 .00375 L
s
.35714 0 m
.35714 .00375 L
s
.45238 0 m
.45238 .00375 L
s
.5 0 m
.5 .00375 L
s
.54762 0 m
.54762 .00375 L
s
.64286 0 m
.64286 .00375 L
s
.69048 0 m
.69048 .00375 L
s
.7381 0 m
.7381 .00375 L
s
.83333 0 m
.83333 .00375 L
s
.88095 0 m
.88095 .00375 L
s
.92857 0 m
.92857 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01472 m
.00625 .01472 L
s
[(0)] -0.0125 .01472 1 0 Mshowa
0 .13244 m
.00625 .13244 L
s
[(0.2)] -0.0125 .13244 1 0 Mshowa
0 .25016 m
.00625 .25016 L
s
[(0.4)] -0.0125 .25016 1 0 Mshowa
0 .36788 m
.00625 .36788 L
s
[(0.6)] -0.0125 .36788 1 0 Mshowa
0 .4856 m
.00625 .4856 L
s
[(0.8)] -0.0125 .4856 1 0 Mshowa
0 .60332 m
.00625 .60332 L
s
[(1)] -0.0125 .60332 1 0 Mshowa
.125 Mabswid
0 .04415 m
.00375 .04415 L
s
0 .07358 m
.00375 .07358 L
s
0 .10301 m
.00375 .10301 L
s
0 .16187 m
.00375 .16187 L
s
0 .1913 m
.00375 .1913 L
s
0 .22073 m
.00375 .22073 L
s
0 .27959 m
.00375 .27959 L
s
0 .30902 m
.00375 .30902 L
s
0 .33845 m
.00375 .33845 L
s
0 .39731 m
.00375 .39731 L
s
0 .42674 m
.00375 .42674 L
s
0 .45617 m
.00375 .45617 L
s
0 .51503 m
.00375 .51503 L
s
0 .54446 m
.00375 .54446 L
s
0 .57389 m
.00375 .57389 L
s
.25 Mabswid
0 0 m
0 .61803 L
s
.02381 .61178 m
.02381 .61803 L
s
.21429 .61178 m
.21429 .61803 L
s
.40476 .61178 m
.40476 .61803 L
s
.59524 .61178 m
.59524 .61803 L
s
.78571 .61178 m
.78571 .61803 L
s
.97619 .61178 m
.97619 .61803 L
s
.125 Mabswid
.07143 .61428 m
.07143 .61803 L
s
.11905 .61428 m
.11905 .61803 L
s
.16667 .61428 m
.16667 .61803 L
s
.2619 .61428 m
.2619 .61803 L
s
.30952 .61428 m
.30952 .61803 L
s
.35714 .61428 m
.35714 .61803 L
s
.45238 .61428 m
.45238 .61803 L
s
.5 .61428 m
.5 .61803 L
s
.54762 .61428 m
.54762 .61803 L
s
.64286 .61428 m
.64286 .61803 L
s
.69048 .61428 m
.69048 .61803 L
s
.7381 .61428 m
.7381 .61803 L
s
.83333 .61428 m
.83333 .61803 L
s
.88095 .61428 m
.88095 .61803 L
s
.92857 .61428 m
.92857 .61803 L
s
.25 Mabswid
0 .61803 m
1 .61803 L
s
.99375 .01472 m
1 .01472 L
s
.99375 .13244 m
1 .13244 L
s
.99375 .25016 m
1 .25016 L
s
.99375 .36788 m
1 .36788 L
s
.99375 .4856 m
1 .4856 L
s
.99375 .60332 m
1 .60332 L
s
.125 Mabswid
.99625 .04415 m
1 .04415 L
s
.99625 .07358 m
1 .07358 L
s
.99625 .10301 m
1 .10301 L
s
.99625 .16187 m
1 .16187 L
s
.99625 .1913 m
1 .1913 L
s
.99625 .22073 m
1 .22073 L
s
.99625 .27959 m
1 .27959 L
s
.99625 .30902 m
1 .30902 L
s
.99625 .33845 m
1 .33845 L
s
.99625 .39731 m
1 .39731 L
s
.99625 .42674 m
1 .42674 L
s
.99625 .45617 m
1 .45617 L
s
.99625 .51503 m
1 .51503 L
s
.99625 .54446 m
1 .54446 L
s
.99625 .57389 m
1 .57389 L
s
.25 Mabswid
1 0 m
1 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.5 Mabswid
.02381 .13244 m
.03279 .13118 L
.04262 .12999 L
.053 .12896 L
.06244 .12821 L
.0675 .12788 L
.07298 .1276 L
.076 .12747 L
.07878 .12737 L
.08161 .12729 L
.08426 .12722 L
.08652 .12718 L
.08768 .12716 L
.08895 .12715 L
.08967 .12714 L
.09034 .12714 L
.09165 .12713 L
.09285 .12713 L
.09412 .12713 L
.09483 .12713 L
.09548 .12713 L
.09619 .12714 L
.09695 .12714 L
.09821 .12716 L
.09961 .12717 L
.10218 .12722 L
.10458 .12728 L
.10959 .12744 L
.11503 .12768 L
.12493 .12831 L
.13457 .12915 L
.14349 .13013 L
.16215 .13281 L
.18275 .13679 L
.22296 .14761 L
.26165 .16176 L
.30279 .18058 L
.34241 .202 L
.38052 .22522 L
.42108 .25219 L
.46012 .27978 L
.50162 .31022 L
.5416 .34004 L
.58007 .3687 L
.62099 .39871 L
.66039 .42679 L
.69828 .45277 L
.73862 .47914 L
.77744 .50313 L
.81872 .52705 L
Mistroke
.85848 .54853 L
.89673 .56775 L
.93742 .58668 L
.97619 .60332 L
Mfstroke
[ .01 .01 ] 0 setdash
.02381 .01472 m
.06244 .03859 L
.10458 .06463 L
.14415 .08909 L
.18221 .11261 L
.22272 .13765 L
.26171 .16175 L
.30316 .18736 L
.34309 .21204 L
.3815 .23578 L
.42237 .26104 L
.46172 .28536 L
.49955 .30874 L
.53984 .33364 L
.57861 .3576 L
.61984 .38308 L
.65954 .40762 L
.69774 .43123 L
.73838 .45635 L
.77751 .48053 L
.81909 .50623 L
.85916 .53099 L
.89771 .55482 L
.93871 .58016 L
.97619 .60332 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{842.438, 520.625},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000=:000221000`40O003h00OogooogooogooCGoo
000`Ool2002BOol20004Ool20003Ool4002;Ool20004Ool20005Ool3002:Ool20004Ool20003Ool3
002=Ool20004Ool20004Ool2002AOol5000COol002moo`04001oogoo002@Ool01000Oomoo`0027oo
00<007ooOol0Rgoo00@007ooOol000]oo`03001oogoo08Qoo`04001oogoo0008Ool01000Oomoo`00
Rgoo00@007ooOol000Qoo`04001oogoo002BOol00`00Oomoo`0COol002moo`04001oogoo002@Ool0
1000Oomoo`002Goo00<007ooOol0RWoo00@007ooOol000Qoo`D008Uoo`04001oogoo0008Ool01000
Oomoo`00Rgoo00@007ooOol000Qoo`04001oogoo002BOol00`00Oomoo`0COol002moo`04001oogoo
002@Ool01000Oomoo`002Woo00<007ooOol0RGoo00@007ooOol000Qoo`04001oogoo002:Ool01000
Oomoo`0027oo0`00S7oo00@007ooOol000Uoo`8009=oo`03001oogoo01=oo`00;goo00@007ooOol0
091oo`04001oogoo0008Ool01000Oomoo`00RWoo00@007ooOol000Uoo`03001oo`0008Yoo`04001o
ogoo0009Ool00`00Oomoo`2;Ool01000Oomoo`0027oo00@007ooOol0099oo`03001oogoo01=oo`00
<7oo0P00TWoo0P002Woo0P00S7oo0P002goo0P00Rgoo0P002Woo0`00S7oo0P002Woo0P00TWoo0P00
5Goo003oOoooOoooOom=Ool00?mooomooomoodeoo`00ogooogooogooCGoo003oOoooOoooOom=Ool0
0?mooomooomoodeoo`00ogooogooogooCGoo003oOoooOoooOom=Ool00?mooomooomoodeoo`00ogoo
ogooogooCGoo003oOoooOoooOom=Ool00?mooomooomoodeoo`00ogooogooogooCGoo000MOooo003o
003o000^0002Ool001eoo`03001oogoo015oo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo
02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo02Aoo`03001oogoo
02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo
02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo
02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo011oo`40005oo`5oo`007Goo00<007oo
Ool04Goo00<007ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007oo
Ool08goo00<007ooOol097oo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007oo
Ool08goo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007oo
Ool097oo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007oo
Ool097oo00<007ooOol047oo0@000Goo0Goo000MOol00`00Oomoo`0AOol00`00Oomoo`0SOol00`00
Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00
Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00
Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0TOol00`00
Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0@Ool10001
Ool1Ool001eoo`03001oogoo015oo`03001oogoo09Moo`03001oogoo09Moo`03001oogoo09Moo`03
001oogoo09Qoo`03001oogoo09Moo`03001oogoo011oo`40005oo`5oo`007Goo00<007ooOol04Goo
00<007ooOol0Ugoo00<007ooOol0Ugoo00<007ooOol0Ugoo00<007ooOol0V7oo00<007ooOol0Ugoo
00<007ooOol047oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eo
o`03001oogoo0?mooomooomoobYoo`40005oo`5oo`007Goo00<007ooOol0ogooogooogoo:Woo0@00
0Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool000moo`8000aoo`03001oogoo
0?mooomooomoobYoo`40005oo`5oo`003Woo00@007ooOol000]oo`03001oogoo0?mooomooomoobYo
o`40005oo`5oo`003Woo00@007ooOol000]oo`H000ioo`03001oogoo0?mooomooomooa5oo`H0009o
o`003Woo00@007ooOol000]oo`03001oogoo019oo`800?mooomooomooaIoo`40005oo`5oo`003Woo
00@007ooOol000]oo`03001oogoo01Aoo`03001oogoo0?mooomooomooa=oo`40005oo`5oo`003goo
0P0037oo00<007ooOol05Goo0P00ogooogooogoo4goo0@000Goo0Goo000MOol00`00Oomoo`0GOol0
0`00Oomoo`3oOoooOoooOol@Ool10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005o
o`5oo`007Goo00<007ooOol0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOooo
OolZOol10001Ool1Ool001eoo`03001oogoo01ioo`03001oogoo0?mooomooomoo`Uoo`40005oo`5o
o`007Goo00<007ooOol07goo0P00ogooogooogoo2Goo0@000Goo0Goo000MOol00`00Oomoo`0QOol0
0`00Oomoo`3oOoooOoooOol6Ool10001Ool1Ool001eoo`03001oogoo029oo`03001oogoo0?mooomo
oomoo`Eoo`40005oo`5oo`007Goo00<007ooOol08goo0P00ogooogooogoo1Goo0@000Goo0Goo000M
Ool00`00Oomoo`0UOol00`00Oomoo`3oOoooOoooOol2Ool10001Ool1Ool001eoo`03001oogoo0?mo
oomooomoobYoo`40005oo`5oo`007Goo00<007ooOol0ogooogooogoo:Woo0@000Goo0Goo000MOol0
0`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03001oogoo02aoo`03001oogoo0?mooomo
ooYoo`40005oo`5oo`007Goo00<007ooOol0;Goo0P00ogooogoonWoo0@000Goo0Goo000MOol00`00
Oomoo`0_Ool2003oOoooOoohOol10001Ool1Ool001eoo`03001oogoo035oo`800?mooomoooIoo`40
005oo`5oo`007Goo00<007ooOol0<goo00<007ooOol0ogooogoolgoo0@000Goo0Goo000MOol00`00
Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005oo`5o
o`007Goo1000ogooogooogoo9Woo10000Woo000MOol00`00Oomoo`0jOol00`00Oomoo`3oOoooOoo/
Ool10001Ool1Ool001eoo`03001oogoo03]oo`800?mooomoonaoo`40005oo`5oo`007Goo00<007oo
Ool0?Goo00<007ooOol0ogooogoojGoo0@000Goo0Goo000MOol00`00Oomoo`0nOol00`00Oomoo`3o
OoooOooXOol10001Ool1Ool001eoo`03001oogoo03moo`800?mooomoonQoo`40005oo`5oo`007Goo
00<007ooOol0@Goo00<007ooOol0ogooogooiGoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOooo
OolZOol10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005oo`5oo`007Goo00<007oo
Ool0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`18Ool00`00Oomoo`3oOoooOooNOol1
0001Ool1Ool001eoo`03001oogoo04Uoo`800?mooomoomioo`40005oo`5oo`007Goo00<007ooOol0
Bgoo0P00ogooogoog7oo0@000Goo0Goo000MOol00`00Oomoo`1=Ool2003oOoooOooJOol10001Ool1
Ool001eoo`03001oogoo04moo`03001oogoo0?mooomoomMoo`40005oo`5oo`007Goo00<007ooOol0
ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eo
o`03001oogoo0?mooomooomoobYoo`40005oo`5oo`007Goo00<007ooOol0ogooogooogoo:Woo0@00
0Goo0Goo000MOol00`00Oomoo`1EOol00`00Oomoo`3oOoooOooAOol10001Ool1Ool001eoo`03001o
ogoo05Ioo`800?mooomoom5oo`40005oo`5oo`007Goo00<007ooOol0F7oo0P00ogooogoocgoo0@00
0Goo0Goo000MOol00`00Oomoo`1JOol2003oOoooOoo=Ool10001Ool1Ool001eoo`03001oogoo05ao
o`03001oogoo0?mooomoolYoo`40005oo`5oo`007Goo1000ogooogooogoo9Woo10000Woo000MOol0
0`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005o
o`5oo`007Goo00<007ooOol0Hgoo00<007ooOol0ogooogoo`goo0@000Goo0Goo000MOol00`00Oomo
o`1TOol2003oOoooOoo3Ool10001Ool1Ool001eoo`03001oogoo06Ioo`800?mooomool5oo`40005o
o`5oo`007Goo00<007ooOol0J7oo0P00ogooogoo_goo0@000Goo0Goo000MOol00`00Oomoo`1ZOol0
0`00Oomoo`3oOoooOonlOol10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005oo`5o
o`007Goo00<007ooOol0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZ
Ool10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005oo`5oo`007Goo00<007ooOol0
LGoo0P00ogooogoo]Woo0@000Goo0Goo000MOol00`00Oomoo`1cOol2003oOoooOondOol10001Ool1
Ool001eoo`03001oogoo07Eoo`03001oogoo0?mooomook5oo`40005oo`5oo`007Goo00<007ooOol0
MWoo0P00ogooogoo/Goo0@000Goo0Goo000MOol00`00Oomoo`1hOol00`00Oomoo`3oOoooOon^Ool1
0001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005oo`5oo`007Goo00<007ooOol0ogoo
ogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03
001oogoo07moo`03001oogoo0?mooomoojMoo`40005oo`5oo`007Goo00<007ooOol0P7oo0P00ogoo
ogooYgoo0@000Goo0Goo000MOol00`00Oomoo`22Ool2003oOoooOonUOol10001Ool1Ool001eoo`@0
08=oo`800?mooomooj1oo`@0009oo`007Goo00<007ooOol0QWoo00<007ooOol0ogooogooX7oo0@00
0Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03001oogoo0?mooomo
oomoobYoo`40005oo`5oo`007Goo00<007ooOol0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00
Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03001oogoo08eoo`03001oogoo0?mooomooiUo
o`40005oo`5oo`007Goo00<007ooOol0SWoo0P00ogooogooVGoo0@000Goo0Goo000MOol00`00Oomo
o`2@Ool2003oOoooOonGOol10001Ool1Ool001eoo`03001oogoo099oo`03001oogoo0?mooomooiAo
o`40005oo`5oo`007Goo00<007ooOol0Tgoo00<007ooOol0ogooogooTgoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool001eoo`03001oogoo0?mooomooomoobYoo`40005o
o`5oo`007Goo00<007ooOol0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`2JOol00`00
Oomoo`3oOoooOon<Ool10001Ool1Ool001eoo`03001oogoo09]oo`800?mooomoohaoo`40005oo`5o
o`007Goo00<007ooOol0WGoo0P00ogooogooRWoo0@000Goo0Goo000MOol00`00Oomoo`2OOol2003o
OoooOon8Ool10001Ool1Ool001eoo`03001oogoo0:5oo`03001oogoo0?mooomoohEoo`40005oo`5o
o`007Goo00<007ooOol0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`0gOolW003oOooo
Ooo;Ool10001Ool1Ool001eoo`03001oogoo02Eooa8002Moo`P00?mooomool=oo`40005oo`5oo`00
0goo0P0017oo0P000goo10002goo00<007ooOol07Goo2000@Goo3`00ogooogoo]7oo0@000Goo0Goo
0002Ool01000Oomoo`0027oo00<007ooOol037oo00<007ooOol05Goo2000F7oo1@00;Woo00<007oo
Ool0ogooogooOWoo0@000Goo0Goo0002Ool01000Oomoo`002Goo00<007ooOol02goo1P003Woo1000
IGoo1@00:Woo0P00ogooogooNGoo1P000Woo0002Ool01000Oomoo`002Woo00<007ooOol02Woo00<0
07ooOol0Ogoo1@009goo0P00ogooogooO7oo0@000Goo0Goo0002Ool01000Oomoo`0027oo00@007oo
Ool000]oo`03001oogoo08Aoo`D002Aoo`800?mooomoogYoo`40005oo`5oo`000goo0P002Woo0P00
37oo00<007ooOol0RGoo1P0087oo00<007ooOol0ogooogooMgoo0@000Goo0Goo000MOol00`00Oomo
o`2?Ool4003oOoooOonFOol10001Ool1Ool001eoo`03001oogoo09=oo`@00?mooomooi9oo`40005o
o`5oo`007Goo00<007ooOol0Ugoo1000ogooogooSWoo0@000Goo0Goo000MOol00`00Oomoo`2KOol3
000HOol00`00Oomoo`3oOoooOom`Ool10001Ool1Ool001eoo`03001oogoo09ioo`@001Eoo`800?mo
oomoog1oo`40005oo`5oo`007Goo00<007ooOol0XWoo10004goo0P00ogooogooKWoo0@000Goo0Goo
000MOol00`00Oomoo`2VOol3000BOol2003oOoooOom/Ool10001Ool1Ool001eoo`03001oogoo0:Uo
o`@0011oo`03001oogoo0?mooomoofUoo`40005oo`5oo`007Goo00<007ooOol0[Goo1000ogooogoo
N7oo0@000Goo0Goo000MOol00`00Oomoo`2aOol3003oOoooOomeOol10001Ool1Ool001eoo`03001o
ogoo0;Aoo`<00?mooomoog9oo`40005oo`5oo`007Goo00<007ooOol0]goo0`00ogooogooKgoo0@00
0Goo0Goo000MOol00`00Oomoo`2jOol20008Ool00`00Oomoo`3oOoooOomROol10001Ool1Ool001eo
o`03001oogoo0;aoo`<000Ioo`800?mooomoof9oo`40005oo`5oo`007Goo00<007ooOol0_goo0`00
1Goo0P00ogooogooH7oo0@000Goo0Goo000MOol00`00Oomoo`32Ool30004Ool2003oOoooOomNOol1
0001Ool1Ool001eoo`03001oogoo0<Eoo`<000=oo`03001oogoo0?mooomooe]oo`40005oo`5oo`00
7Goo00<007ooOol0b7oo0P00ogooogooGgoo0@000Goo0Goo000MOol00`00Oomoo`3:Ool3003oOooo
OomLOol10001Ool1Ool001eoo`03001oogoo0<eoo`<00?mooomooeUoo`40005oo`5oo`007Goo1000
cgoo0`00ogooogooDgoo10000Woo000MOol00`00Oomoo`3BOol3003oOoooOomDOol10001Ool1Ool0
01eoo`03001oogoo0=Aoo`<00?mooomooe9oo`40005oo`5oo`007Goo00<007ooOol0eWoo0`00ogoo
ogooD7oo0@000Goo0Goo000MOol00`00Oomoo`3HOol4003oOoooOom=Ool10001Ool1Ool001eoo`03
001oogoo0=aoo`800?mooomood]oo`40005oo`5oo`007Goo00<007ooOol0gWoo0P00ogooogooBGoo
0@000Goo0Goo000MOol00`00Oomoo`3POol2003oOoooOom7Ool10001Ool1Ool001eoo`03001oogoo
0>9oo`<00?mooomoodAoo`40005oo`5oo`007Goo00<007ooOol0ggoo00<007ooOol00goo0P00ogoo
ogoo@Woo0@000Goo0Goo000MOol00`00Oomoo`3POol20005Ool2003oOoooOom0Ool10001Ool1Ool0
01eoo`03001oogoo0>9oo`8000Eoo`<00?mooomooceoo`40005oo`5oo`007Goo00<007ooOol0i7oo
0P001Woo0P00ogooogoo>goo0@000Goo0Goo000MOol00`00Oomoo`3VOol00`00Oomoo`05Ool2003o
OoooOoliOol10001Ool1Ool001eoo`03001oogoo0?1oo`800?mooomoocMoo`40005oo`5oo`007Goo
00<007ooOol0lWoo0P00ogooogoo=Goo0@000Goo0Goo000MOol00`00Oomoo`3dOol2003oOoooOolc
Ool10001Ool1Ool001eoo`03001oogoo0>eoo`03001oogoo00Ioo`800?mooomooc5oo`40005oo`5o
o`007Goo00<007ooOol0kWoo0P0027oo0P00ogooogoo;goo0@000Goo0Goo000MOol00`00Oomoo`3`
Ool00`00Oomoo`07Ool00`00Oomoo`3oOoooOol/Ool10001Ool1Ool001eoo`03001oogoo0?5oo`80
00Qoo`800?mooomoobaoo`40005oo`5oo`007Goo00<007ooOol0lgoo0P0027oo0P00ogooogoo:Woo
0@000Goo0Goo000MOol00`00Oomoo`3oOol2003oOoooOolXOol10001Ool1Ool001eoo`03001oogoo
0?moo`9oo`800?mooomoobIoo`40005oo`5oo`007Goo1000ogoo0goo00<007ooOol0ogooogoo87oo
10000Woo000MOol00`00Oomoo`3oOol5Ool2003oOoooOolSOol10001Ool1Ool001eoo`03001oogoo
0?]oo`03001oogoo00Qoo`800?mooomoob5oo`40005oo`5oo`007Goo00<007ooOol0o7oo0P002Woo
0P00ogooogoo7goo0@000Goo0Goo000MOol00`00Oomoo`3nOol2000:Ool00`00Oomoo`3oOoooOolL
Ool10001Ool1Ool001eoo`03001oogoo0?moo`5oo`8000Uoo`800?mooomooaaoo`40005oo`5oo`00
7Goo00<007ooOol0ogoo0goo00<007ooOol027oo0P00ogooogoo6Woo0@000Goo0Goo000MOol00`00
Oomoo`3oOol@Ool2003oOoooOolHOol10001Ool1Ool001eoo`03001oogoo0?mooa9oo`800?mooomo
oaIoo`40005oo`5oo`007Goo00<007ooOol0ogoo57oo00<007ooOol0ogooogoo4goo0@000Goo0Goo
000MOol00`00Oomoo`3oOol:Ool00`00Oomoo`08Ool2003oOoooOolCOol10001Ool1Ool001eoo`03
001oogoo0?moo`]oo`8000Yoo`800?mooomooa5oo`40005oo`5oo`007Goo00<007ooOol0ogoo3Goo
00<007ooOol02Goo00<007ooOol0ogooogoo3Woo0@000Goo0Goo000MOol00`00Oomoo`3oOol>Ool2
000:Ool2003oOoooOol>Ool10001Ool1Ool001eoo`03001oogoo0?mooa1oo`03001oogoo00Uoo`80
0?mooomoo`aoo`40005oo`5oo`007Goo00<007ooOol0ogoo7Woo00<007ooOol0ogooogoo2Goo0@00
0Goo0Goo000MOol00`00Oomoo`3oOolOOol2003oOoooOol9Ool10001Ool1Ool001eoo`03001oogoo
0?moob5oo`800?mooomoo`Moo`40005oo`5oo`007Goo00<007ooOol0ogoo8goo00<007ooOol0ogoo
ogoo17oo0@000Goo0Goo000MOol00`00Oomoo`3oOolGOol00`00Oomoo`0:Ool2003oOoooOol4Ool1
0001Ool1Ool001eoo`03001oogoo0?mooaQoo`8000aoo`800?mooomoo`9oo`40005oo`5oo`007Goo
00<007ooOol0ogoo6Woo0P0037oo00<007ooOol0ogoooWoo0@000Goo0Goo000MOol00`00Oomoo`3o
OolLOol2000;Ool2003oOoonOol10001Ool1Ool001eoo`03001oogoo0?mooaioo`03001oogoo00Yo
o`800?moooaoo`40005oo`5oo`007Goo1000ogoo;7oo00<007ooOol0ogoomWoo10000Woo000MOol0
0`00Oomoo`3oOol^Ool2003oOooiOol10001Ool1Ool001eoo`03001oogoo0?mooc1oo`800?moooMo
o`40005oo`5oo`007Goo00<007ooOol0ogoo9Goo00<007ooOol02Woo00<007ooOol0ogoom7oo0@00
0Goo0Goo000MOol00`00Oomoo`3oOolVOol2000;Ool2003oOoodOol10001Ool1Ool001eoo`03001o
ogoo0?moobQoo`03001oogoo00Yoo`03001oogoo0?mooo5oo`40005oo`5oo`007Goo00<007ooOol0
ogoo:Goo00<007ooOol02Woo0P00ogoolGoo0@000Goo0Goo000MOol00`00Oomoo`3oOolZOol2000<
Ool00`00Oomoo`3oOoo^Ool10001Ool1Ool001eoo`03001oogoo0?moobaoo`03001oogoo00Yoo`80
0?moonioo`40005oo`5oo`007Goo00<007ooOol0ogoo>goo00<007ooOol0ogoojgoo0@000Goo0Goo
000MOol00`00Oomoo`3oOollOol2003oOoo[Ool10001Ool1Ool001eoo`03001oogoo0?moocioo`03
001oogoo0?moonQoo`40005oo`5oo`007Goo00<007ooOol0ogoo<goo00<007ooOol02Goo0P00ogoo
j7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoldOol2000;Ool00`00Oomoo`3oOooUOol10001Ool1
Ool001eoo`03001oogoo0?moocIoo`8000Yoo`800?moonEoo`40005oo`5oo`007Goo00<007ooOol0
ogoo>7oo0P002Woo00<007ooOol0ogoohWoo0@000Goo0Goo000MOol00`00Oomoo`3oOoljOol00`00
Oomoo`08Ool2003oOooROol10001Ool1Ool001eoo`03001oogoo0?moodMoo`03001oogoo0?moommo
o`40005oo`5oo`007Goo00<007ooOol0ogooB7oo0P00ogooggoo0@000Goo0Goo000MOol00`00Oomo
o`3oOom:Ool00`00Oomoo`3oOooLOol10001Ool1Ool001eoo`03001oogoo0?mood5oo`03001oogoo
00Moo`800?moomaoo`40005oo`5oo`007Goo00<007ooOol0ogoo@Woo0P002Goo00<007ooOol0ogoo
fGoo0@000Goo0Goo0003Ool20004Ool20005Ool3000:Ool00`00Oomoo`3oOom4Ool00`00Oomoo`07
Ool2003oOooIOol10001Ool1Ool0009oo`04001oogoo000;Ool00`00Oomoo`09Ool00`00Oomoo`3o
Oom5Ool00`00Oomoo`08Ool00`00Oomoo`3oOooFOol10001Ool1Ool0009oo`04001oogoo0008Ool5
000:Ool6003oOom3Ool20009Ool2003oOooAOol60002Ool0009oo`04001oogoo0008Ool01000Oomo
o`002goo00<007ooOol0ogooB7oo00<007ooOol027oo00<007ooOol0ogoodgoo0@000Goo0Goo0002
Ool01000Oomoo`002Goo00<007oo00002goo00<007ooOol0ogooE7oo0P00ogoodgoo0@000Goo0Goo
0003Ool2000;Ool2000;Ool00`00Oomoo`3oOomFOol00`00Oomoo`3oOoo@Ool10001Ool1Ool001eo
o`03001oogoo0?mooeMoo`03001oogoo0?moolmoo`40005oo`5oo`007Goo00<007ooOol0ogooCWoo
00<007ooOol01goo0P00ogoocgoo0@000Goo0Goo000MOol00`00Oomoo`3oOom?Ool20009Ool00`00
Oomoo`3oOoo<Ool10001Ool1Ool001eoo`03001oogoo0?mooe5oo`8000Qoo`800?moolaoo`40005o
o`5oo`007Goo00<007ooOol0ogooDgoo0P0027oo00<007ooOol0ogoobGoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOomEOol00`00Oomoo`06Ool00`00Oomoo`3oOoo8Ool10001Ool1Ool001eoo`03001o
ogoo0?mooemoo`800?moolQoo`40005oo`5oo`007Goo00<007ooOol0ogooHGoo00<007ooOol0ogoo
aGoo0@000Goo0Goo000MOol00`00Oomoo`3oOomROol00`00Oomoo`3oOoo4Ool10001Ool1Ool001eo
o`03001oogoo0?mooeaoo`03001oogoo00Aoo`800?moolAoo`40005oo`5oo`007Goo00<007ooOol0
ogooGGoo0P001Woo00<007ooOol0ogoo`Goo0@000Goo0Goo000MOol00`00Oomoo`3oOomOOol00`00
Oomoo`04Ool2003oOoo1Ool10001Ool1Ool001eoo`03001oogoo0?moof1oo`03001oogoo00Eoo`03
001oogoo0?mookioo`40005oo`5oo`007Goo00<007ooOol0ogooHGoo0P001Woo00<007ooOol0ogoo
_Goo0@000Goo0Goo000MOol00`00Oomoo`3oOomSOol00`00Oomoo`04Ool2003oOonmOol10001Ool1
Ool001eoo`03001oogoo0?moofaoo`03001oogoo0?mookYoo`40005oo`5oo`007Goo00<007ooOol0
ogooKGoo0P00ogoo^Woo0@000Goo0Goo000MOol00`00Oomoo`3oOom_Ool00`00Oomoo`3oOongOol1
0001Ool1Ool001eoo`03001oogoo0?moofYoo`03001oogoo00=oo`03001oogoo0?mookIoo`40005o
o`5oo`007Goo1000ogooJWoo0P0017oo0P00ogoo/goo10000Woo000MOol00`00Oomoo`3oOom]Ool2
0004Ool00`00Oomoo`3oOoncOol10001Ool1Ool001eoo`03001oogoo0?moofmoo`8000=oo`800?mo
ok=oo`40005oo`5oo`007Goo00<007ooOol0ogooLGoo00<007ooOol00Woo00<007ooOol0ogoo/7oo
0@000Goo0Goo000MOol00`00Oomoo`3oOomgOol00`00Oomoo`3oOon_Ool10001Ool1Ool001eoo`03
001oogoo0?moogQoo`800?moojmoo`40005oo`5oo`007Goo00<007ooOol0ogooNWoo00<007ooOol0
ogoo[7oo0@000Goo0Goo000MOol00`00Oomoo`3oOomhOol00`00Oomoo`02003oOon/Ool10001Ool1
Ool001eoo`03001oogoo0?moogUoo`80009oo`03001oogoo0?moojUoo`40005oo`5oo`007Goo00<0
07ooOol0ogooNgoo00<007ooOol00P00ogooZGoo0@000Goo0Goo000MOol00`00Oomoo`3oOomlOol0
1@00Oomoogoo0000ogooZ7oo0@000Goo0Goo000MOol00`00Oomoo`3oOommOol20002Ool00`00Oomo
o`3oOonUOol10001Ool1Ool001eoo`03001oogoo0?moogmoo`03001oogoo00800?moojEoo`40005o
o`5oo`007Goo00<007ooOol0ogooQ7oo00<007ooOol0ogooXWoo0@000Goo0Goo000MOol00`00Oomo
o`3oOon5Ool2003oOonROol10001Ool1Ool001eoo`03001oogoo0?moohMoo`03001oogoo0?mooimo
o`40005oo`5oo`007Goo00<007ooOol0ogooQWoo00<007oo0000ogooX7oo0@000Goo0Goo000MOol0
0`00Oomoo`3oOon7Ool4003oOonNOol10001Ool1Ool001eoo`03001oogoo0?moohUoo`03001oo`00
0?mooieoo`40005oo`5oo`007Goo00<007ooOol0ogooRWoo1000ogooVgoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOon<Ool00`00Ool0003oOonJOol10001Ool1Ool001eoo`03001oogoo0?moohmoo`80
0?mooiQoo`40005oo`5oo`007Goo00<007ooOol0ogooTGoo00<007ooOol0ogooUGoo0@000Goo0Goo
000MOol00`00Oomoo`3oOonBOol00`00Oomoo`3oOonDOol10001Ool1Ool001eoo`@00?mooi9oo`80
0?mooi5oo`@0009oo`007Goo00<007ooOol0ogooU7oo0P00ogooTgoo0@000Goo0Goo000MOol00`00
Oomoo`3oOonFOol00`00Oomoo`3oOon@Ool10001Ool1Ool001eoo`03001oogoo0?mooiMoo`800?mo
oi1oo`40005oo`5oo`007Goo00<007ooOol0ogooV7oo0P00ogooSgoo0@000Goo0Goo000MOol00`00
Oomoo`3oOonJOol00`00Oomoo`3oOon<Ool10001Ool1Ool001eoo`03001oogoo0?mooi]oo`800?mo
ohaoo`40005oo`5oo`007Goo00<007ooOol0ogooWGoo00<007ooOol0ogooRGoo0@000Goo0Goo000M
Ool00`00Oomoo`3oOonNOol00`00Oomoo`3oOon8Ool10001Ool1Ool001eoo`03001oogoo0?mooimo
o`<00?moohMoo`40005oo`5oo`007Goo00<007ooOol0ogooXGoo0`00ogooQGoo0@000Goo0Goo000M
Ool00`00Oomoo`3oOonROol01000Ool00000ogooPgoo0@000Goo0Goo000MOol00`00Oomoo`3oOonS
Ool200000goo0000003oOon1Ool10001Ool1Ool001eoo`03001oogoo0?moojEoo`04001oogoo003o
Oon0Ool10001Ool1Ool001eoo`03001oogoo0?moojIoo`03001oogoo0?mooh1oo`40005oo`5oo`00
7Goo00<007ooOol0ogooYgoo0P00ogooP7oo0@000Goo0Goo000MOol00`00Oomoo`3oOonYOol00`00
Oomoo`3oOommOol10001Ool1Ool001eoo`03001oogoo0?moojYoo`03001oogoo009oo`03001oogoo
0?moogMoo`40005oo`5oo`007Goo00<007ooOol0ogooZgoo0P000goo00<007ooOol0ogooMWoo0@00
0Goo0Goo000MOol00`00Oomoo`3oOon]Ool01000Oomoogoo0P00ogooMWoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOon^Ool00`00Oomoo`02Ool00`00Oomoo`3oOomcOol10001Ool1Ool001eoo`03001o
ogoo0?moojmoo`8000=oo`800?moog=oo`40005oo`5oo`007Goo00<007ooOol0ogoo/Goo00<007oo
Ool00Woo00<007ooOol0ogooL7oo0@000Goo0Goo000MOol00`00Oomoo`3oOonbOol00`00Oomoo`3o
OomdOol10001Ool1Ool001eoo`@00?mook9oo`800?moog5oo`@0009oo`007Goo00<007ooOol0ogoo
]Goo00<007ooOol0ogooLGoo0@000Goo0Goo000MOol00`00Oomoo`3oOonfOol00`00Oomoo`04Ool0
0`00Oomoo`3oOomYOol10001Ool1Ool001eoo`03001oogoo0?mookMoo`8000Eoo`800?moofUoo`40
005oo`5oo`007Goo00<007ooOol0ogoo^Goo00<007ooOol017oo0P00ogooIgoo0@000Goo0Goo000M
Ool00`00Oomoo`3oOonjOol00`00Oomoo`05Ool2003oOomUOol10001Ool1Ool001eoo`03001oogoo
0?mook]oo`8000Moo`03001oogoo0?moof9oo`40005oo`5oo`007Goo00<007ooOol0ogoo_Goo00<0
07ooOol0ogooJGoo0@000Goo0Goo000MOol00`00Oomoo`3oOonnOol00`00Oomoo`3oOomXOol10001
Ool1Ool001eoo`03001oogoo0?mookmoo`03001oogoo0?moofMoo`40005oo`5oo`007Goo00<007oo
Ool0ogoo`7oo0P0027oo00<007ooOol0ogooG7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoo2Ool0
0`00Oomoo`06Ool2003oOomLOol10001Ool1Ool001eoo`03001oogoo0?mool=oo`03001oogoo00Mo
o`03001oogoo0?mooeUoo`40005oo`5oo`007Goo00<007ooOol0ogooa7oo0P0027oo00<007ooOol0
ogooF7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoo6Ool00`00Oomoo`06Ool2003oOomHOol10001
Ool1Ool001eoo`03001oogoo0?moolMoo`03001oogoo00Moo`03001oogoo0?mooeEoo`40005oo`5o
o`007Goo00<007ooOol0ogoob7oo0P00ogooGgoo0@000Goo0Goo000MOol00`00Oomoo`3oOoo:Ool0
0`00Oomoo`3oOomLOol10001Ool1Ool001eoo`03001oogoo0?mool]oo`03001oogoo0?mooe]oo`40
005oo`5oo`007Goo00<007ooOol0ogooc7oo00<007ooOol02Goo00<007ooOol0ogooCWoo0@000Goo
0Goo000MOol00`00Oomoo`3oOoo=Ool2000:Ool2003oOom>Ool10001Ool1Ool001eoo`03001oogoo
0?moolmoo`03001oogoo00Uoo`800?moodaoo`40005oo`5oo`000goo0P0017oo0P000goo0`0037oo
00<007ooOol0ogood7oo00<007ooOol02Woo0P00ogooBWoo0@000Goo0Goo0002Ool01000Oomoo`00
27oo00@007ooOol000]oo`03001oogoo0?moom5oo`8000aoo`03001oogoo0?moodMoo`40005oo`5o
o`000Woo00@007ooOol000Qoo`04001oogoo000;Ool6003oOoo@Ool00`00Oomoo`3oOom>Ool60002
Ool0009oo`04001oogoo0008Ool3000<Ool00`00Oomoo`3oOooDOol00`00Oomoo`3oOomBOol10001
Ool1Ool0009oo`04001oogoo0009Ool00`00Oomoo`0;Ool00`00Oomoo`3oOooEOol2003oOomBOol1
0001Ool1Ool000=oo`8000Yoo`<000]oo`03001oogoo0?moomMoo`03001oogoo00aoo`03001oogoo
0?mood1oo`40005oo`5oo`007Goo00<007ooOol0ogoof7oo00<007ooOol037oo0P00ogoo@7oo0@00
0Goo0Goo000MOol00`00Oomoo`3oOooIOol2000>Ool00`00Oomoo`3oOolmOol10001Ool1Ool001eo
o`03001oogoo0?moom]oo`03001oogoo00aoo`03001oogoo0?moocaoo`40005oo`5oo`007Goo00<0
07ooOol0ogoog7oo00<007ooOol037oo0P00ogoo?7oo0@000Goo0Goo000MOol00`00Oomoo`3oOooM
Ool2000>Ool00`00Oomoo`3oOoliOol10001Ool1Ool001eoo`03001oogoo0?moommoo`03001oogoo
0?moodMoo`40005oo`5oo`007Goo00<007ooOol0ogooh7oo0P00ogooAgoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOooROol00`00Oomoo`3oOom4Ool10001Ool1Ool001eoo`03001oogoo0?moon=oo`03
001oogoo00ioo`03001oogoo0?mooc9oo`40005oo`5oo`007Goo00<007ooOol0ogooi7oo0P003goo
0P00ogoo<Woo0@000Goo0Goo000MOol00`00Oomoo`3oOooVOol00`00Oomoo`0>Ool2003oOol`Ool1
0001Ool1Ool001eoo`03001oogoo0?moonMoo`03001oogoo00moo`800?moobioo`40005oo`5oo`00
7Goo00<007ooOol0ogooj7oo0P004Goo00<007ooOol0ogoo:goo0@000Goo0Goo000MOol00`00Oomo
o`3oOooZOol00`00Oomoo`3oOollOol10001Ool1Ool001eoo`03001oogoo0?moon]oo`800?moocao
o`40005oo`5oo`007Goo00<007ooOol0ogookGoo00<007ooOol0ogoo>Goo0@000Goo0Goo000MOol0
0`00Oomoo`3oOoo^Ool00`00Oomoo`0AOol00`00Oomoo`3oOolTOol10001Ool1Ool001eoo`03001o
ogoo0?moonmoo`80019oo`03001oogoo0?moob=oo`40005oo`5oo`007Goo00<007ooOol0ogoolGoo
00<007ooOol047oo00<007ooOol0ogoo8Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoobOol00`00
Oomoo`0@Ool2003oOolROol10001Ool1Ool001eoo`@00?mooo9oo`80019oo`03001oogoo0?mooaao
o`@0009oo`007Goo00<007ooOol0ogoomGoo00<007ooOol047oo00<007ooOol0ogoo7Woo0@000Goo
0Goo000MOol00`00Oomoo`3oOoofOol2003oOolaOol10001Ool1Ool001eoo`03001oogoo0?moooQo
o`03001oogoo0?moobioo`40005oo`5oo`007Goo00<007ooOol0ogoonGoo00<007ooOol0ogoo;Goo
0@000Goo0Goo000MOol00`00Oomoo`3oOoojOol2000COol00`00Oomoo`3oOolGOol10001Ool1Ool0
01eoo`03001oogoo0?moooaoo`03001oogoo015oo`800?mooaMoo`40005oo`5oo`007Goo00<007oo
Ool0ogoooGoo0P004goo0P00ogoo5Goo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOol00`00Oomo
o`0BOol00`00Oomoo`3oOolBOol10001Ool1Ool001eoo`03001oogoo0?mooomoo`5oo`03001oogoo
019oo`800?mooa9oo`40005oo`5oo`007Goo00<007ooOol0ogooogoo0Woo0P00ogoo9Woo0@000Goo
0Goo000MOol00`00Oomoo`3oOoooOol4Ool00`00Oomoo`3oOolSOol10001Ool1Ool001eoo`03001o
ogoo0?mooomoo`Eoo`03001oogoo0?moob9oo`40005oo`5oo`007Goo00<007ooOol0ogooogoo1Woo
0P00ogoo8Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOol8Ool00`00Oomoo`0COol00`00Oomo
o`3oOol9Ool10001Ool1Ool001eoo`03001oogoo0?mooomoo`Uoo`8001Aoo`800?moo`Uoo`40005o
o`5oo`007Goo00<007ooOol0ogooogoo2goo00<007ooOol04goo0P00ogoo1goo0@000Goo0Goo000M
Ool00`00Oomoo`3oOoooOol<Ool00`00Oomoo`0DOol2003oOol5Ool10001Ool1Ool001eoo`03001o
ogoo0?mooomoo`eoo`8001Ioo`03001oogoo0?moo`9oo`40005oo`5oo`007Goo00<007ooOol0ogoo
ogoo3goo00<007ooOol0ogoo67oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOol@Ool2003oOolH
Ool10001Ool1Ool001eoo`03001oogoo0?mooomooa9oo`03001oogoo0?mooaEoo`40005oo`5oo`00
7Goo00<007ooOol0ogooogoo4goo00<007ooOol05Woo00<007ooOol0nWoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOoooOolDOol2000GOol2003jOol10001Ool1Ool001eoo`@00?mooomooaEoo`03001o
ogoo01Ioo`800?Eoo`@0009oo`007Goo00<007ooOol0ogooogoo5goo0P0067oo0P00mWoo0@000Goo
0Goo000MOol00`00Oomoo`3oOoooOolIOol00`00Oomoo`0GOol00`00Oomoo`3cOol10001Ool1Ool0
01eoo`03001oogoo0?mooomooaYoo`800?moo`ioo`40005oo`5oo`007Goo00<007ooOol0ogooogoo
77oo00<007ooOol0ogoo2goo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOolMOol2003oOol;Ool1
0001Ool1Ool001eoo`03001oogoo0?mooomooamoo`03001oogoo0?moo`Qoo`40005oo`5oo`007Goo
00<007ooOol0ogooogoo87oo0P0067oo00<007ooOol0k7oo0@000Goo0Goo000MOol00`00Oomoo`3o
OoooOolROol00`00Oomoo`0FOol2003/Ool10001Ool1Ool001eoo`03001oogoo0?mooomoob=oo`80
01Qoo`800>Yoo`40005oo`5oo`007Goo00<007ooOol0ogooogoo9Goo00<007ooOol05goo0P00j7oo
0@000Goo0Goo000MOol00`00Oomoo`3oOoooOolVOol00`00Oomoo`0HOol00`00Oomoo`3UOol10001
Ool1Ool001eoo`03001oogoo0?mooomoobMoo`800?moo`5oo`40005oo`5oo`007Goo00<007ooOol0
ogooogoo:Goo00<007ooOol0oGoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOolZOol2003mOol1
0001Ool1Ool001eoo`03001oogoo0?mooomoobaoo`03001oogoo01Qoo`03001oogoo0=moo`40005o
o`5oo`007Goo00<007ooOol0ogooogoo;Goo0P006Goo0P00ggoo0@000Goo0Goo000MOol00`00Oomo
o`3oOoooOol_Ool00`00Oomoo`0HOol2003MOol10001Ool1Ool001eoo`03001oogoo0?mooomooc1o
o`8001Yoo`800=]oo`40005oo`5oo`007Goo00<007ooOol0ogooogoo<Woo00<007ooOol06Goo00<0
07ooOol0f7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOolcOol2003dOol10001Ool1Ool001eo
o`03001oogoo0?mooomoocEoo`03001oogoo0?5oo`40005oo`5oo`007Goo00<007ooOol0ogooogoo
=Woo0P00lGoo0@000Goo0Goo000MOol4003oOoooOolgOol00`00Oomoo`3[Ool40002Ool001eoo`03
001oogoo0?mooomoocUoo`8001Yoo`03001oogoo0=5oo`40005oo`5oo`007Goo00<007ooOol0ogoo
ogoo>goo00<007ooOol067oo0P00dGoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOollOol2000J
Ool2003?Ool10001Ool1Ool001eoo`03001oogoo0?mooomoocioo`03001oogoo01Uoo`800<eoo`40
005oo`5oo`007Goo00<007ooOol0ogooogoo?goo0P006goo00<007ooOol0bWoo0@000Goo0Goo000M
Ool00`00Oomoo`3oOoooOom1Ool00`00Oomoo`3UOol10001Ool1Ool001eoo`03001oogoo0?mooomo
od9oo`800>Eoo`40005oo`5oo`007Goo00<007ooOol0ogooogooA7oo00<007ooOol0hWoo0@000Goo
0Goo000MOol00`00Oomoo`3oOoooOom5Ool2000LOol00`00Oomoo`33Ool10001Ool1Ool001eoo`03
001oogoo0?mooomoodMoo`8001]oo`800<=oo`40005oo`5oo`007Goo00<007ooOol0ogooogooBGoo
00<007ooOol06Woo0P00`Goo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOom:Ool2000LOol2002o
Ool10001Ool1Ool001eoo`03001oogoo0?mooomoodaoo`03001oogoo01]oo`03001oogoo0;aoo`40
005oo`5oo`007Goo00<007ooOol0ogooogooCGoo0P00fWoo0@000Goo0Goo000MOol00`00Oomoo`3o
OoooOom?Ool00`00Oomoo`3GOol10001Ool1Ool001eoo`03001oogoo0?mooomooe1oo`800=Moo`40
005oo`5oo`007Goo00<007ooOol0ogooogooDWoo00<007ooOol0e7oo0@000Goo0Goo000MOol00`00
Oomoo`3oOoooOomCOol2000LOol00`00Oomoo`2eOol10001Ool1Ool001eoo`03001oogoo0?mooomo
oeEoo`03001oogoo01Yoo`800;Eoo`40005oo`5oo`007Goo00<007ooOol0ogooogooEWoo0P0077oo
0P00/goo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOomHOol2000LOol2002aOol10001Ool1Ool0
00=oo`8000Aoo`8000Aoo`8000aoo`03001oogoo0?mooomooeYoo`03001oogoo01]oo`03001oogoo
0:ioo`40005oo`5oo`000Woo00@007ooOol000Qoo`04001oogoo000;Ool00`00Oomoo`3oOoooOomK
Ool2003<Ool10001Ool1Ool0009oo`04001oogoo0008Ool01000Oomoo`002goo1P00ogooogooFWoo
0P00aGoo1P000Woo0002Ool01000Oomoo`002Goo0P0037oo00<007ooOol0ogooogooGgoo00<007oo
Ool0agoo0@000Goo0Goo0002Ool01000Oomoo`0027oo00@007ooOol000]oo`03001oogoo0?mooomo
of1oo`8001eoo`03001oogoo0:Moo`40005oo`5oo`000goo0P002Woo0P0037oo00<007ooOol0ogoo
ogooHWoo0P0077oo0P00Ygoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOomTOol00`00Oomoo`0K
Ool00`00Oomoo`2TOol10001Ool1Ool001eoo`03001oogoo0?mooomoofEoo`8001aoo`800:Aoo`40
005oo`5oo`007Goo00<007ooOol0ogooogooIgoo0P0077oo00<007ooOol0XGoo0@000Goo0Goo000M
Ool00`00Oomoo`3oOoooOomYOol2002nOol10001Ool1Ool001eoo`03001oogoo0?mooomoof]oo`03
001oogoo0;]oo`40005oo`5oo`007Goo00<007ooOol0ogooogooK7oo0P00^goo0@000Goo0Goo000M
Ool00`00Oomoo`3oOoooOom^Ool2002iOol10001Ool1Ool001eoo`03001oogoo0?mooomoog1oo`03
001oogoo01Uoo`03001oogoo09Yoo`40005oo`5oo`007Goo00<007ooOol0ogooogooLGoo0P006Woo
0P00VWoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOomcOol2000JOol2002HOol10001Ool1Ool0
01eoo`03001oogoo0?mooomoogEoo`03001oogoo01Uoo`8009Ioo`40005oo`5oo`007Goo00<007oo
Ool0ogooogooMWoo0P006goo00<007ooOol0Tgoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOomh
Ool2002_Ool10001Ool1Ool001eoo`03001oogoo0?mooomoogYoo`03001oogoo0:aoo`40005oo`5o
o`007Goo00<007ooOol0ogooogooNgoo0P00[7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOomm
Ool2000KOol00`00Oomoo`2<Ool10001Ool1Ool001eoo`03001oogoo0?mooomoogmoo`03001oogoo
01Uoo`8008aoo`40005oo`5oo`007Goo00<007ooOol0ogooogooP7oo0P006goo0P00RWoo0@000Goo
0Goo000MOol00`00Oomoo`3oOoooOon2Ool2000KOol20028Ool10001Ool1Ool001eoo`03001oogoo
0?mooomoohAoo`03001oogoo01Yoo`03001oogoo08Eoo`40005oo`5oo`007Goo1000ogooogooQ7oo
0P00Wgoo10000Woo000MOol00`00Oomoo`3oOoooOon7Ool00`00Oomoo`2OOol10001Ool1Ool001eo
o`03001oogoo0?mooomoohQoo`8009moo`40005oo`5oo`007Goo00<007ooOol0ogooogooRWoo0P00
WGoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOon<Ool00`00Oomoo`0IOol00`00Oomoo`1nOol1
0001Ool1Ool001eoo`03001oogoo0?mooomooheoo`8001Yoo`8007ioo`40005oo`5oo`007Goo00<0
07ooOol0ogooogooSgoo0P006Woo0P00O7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOonAOol0
0`00Oomoo`0IOol2001jOol10001Ool1Ool001eoo`03001oogoo0?mooomooi9oo`8001]oo`03001o
ogoo07Moo`40005oo`5oo`007Goo00<007ooOol0ogooogooU7oo0P00Tgoo0@000Goo0Goo000MOol0
0`00Oomoo`3oOoooOonFOol00`00Oomoo`2@Ool10001Ool1Ool001eoo`03001oogoo0?mooomooiMo
o`80091oo`40005oo`5oo`007Goo00<007ooOol0ogooogooVGoo0P006goo00<007ooOol0L7oo0@00
0Goo0Goo000MOol00`00Oomoo`3oOoooOonKOol2000JOol00`00Oomoo`1_Ool10001Ool1Ool001eo
o`03001oogoo0?mooomooieoo`8001Uoo`8006moo`40005oo`5oo`007Goo00<007ooOol0ogooogoo
Wgoo0P006Goo0P00KGoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOonQOol2000IOol2001[Ool1
0001Ool1Ool001eoo`03001oogoo0?mooomooj=oo`8008Aoo`40005oo`5oo`007Goo00<007ooOol0
ogooogooYGoo0P00PWoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOonWOol20020Ool10001Ool1
Ool001eoo`03001oogoo0?mooomoojUoo`8007ioo`40005oo`5oo`007Goo00<007ooOol0ogooogoo
Zgoo0P005Woo00<007ooOol0Hgoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOon]Ool2000EOol2
001SOol10001Ool1Ool001eoo`03001oogoo0?mooomoojmoo`8001Eoo`80065oo`40005oo`5oo`00
7Goo1000ogooogoo/7oo0P005Goo0P00G7oo10000Woo000MOol00`00Oomoo`3oOoooOoncOol2000E
Ool00`00Oomoo`1LOol10001Ool1Ool001eoo`03001oogoo0?mooomookEoo`80079oo`40005oo`5o
o`007Goo00<007ooOol0ogooogoo]goo00<007ooOol0Kgoo0@000Goo0Goo000MOol00`00Oomoo`3o
OoooOonhOol2001_Ool10001Ool1Ool001eoo`03001oogoo0?mooomookYoo`8001Eoo`03001oogoo
05Eoo`40005oo`5oo`007Goo00<007ooOol0ogooogoo_7oo0P0057oo0P00EGoo0@000Goo0Goo000M
Ool00`00Oomoo`3oOoooOonnOol2000DOol2001COol10001Ool1Ool001eoo`03001oogoo0?mooomo
ol1oo`8001Aoo`03001oogoo051oo`40005oo`5oo`007Goo00<007ooOol0ogooogoo`Woo0P004goo
0P00D7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoo4Ool2001SOol10001Ool1Ool001eoo`03
001oogoo0?mooomoolIoo`80065oo`40005oo`5oo`007Goo00<007ooOol0ogooogoob7oo0P00Ggoo
0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoo:Ool2001MOol10001Ool1Ool001eoo`03001oogoo
0?mooomoolaoo`80015oo`03001oogoo04Moo`40005oo`5oo`007Goo00<007ooOol0ogooogoocWoo
0P0047oo0P00Agoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoo@Ool2000@Ool20015Ool10001
Ool1Ool001eoo`03001oogoo0?mooomoom9oo`80011oo`8004=oo`40005oo`5oo`007Goo00<007oo
Ool0ogooogooe7oo0P0047oo00<007ooOol0@7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOooF
Ool2001AOol10001Ool1Ool001eoo`03001oogoo0?mooomoomQoo`8004moo`40005oo`5oo`007Goo
00<007ooOol0ogooogoofWoo0P00CGoo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOooLOol2000?
Ool00`00Oomoo`0iOol10001Ool1Ool001eoo`03001oogoo0?mooomoomioo`8000ioo`8003Uoo`40
005oo`5oo`007Goo1000ogooogooggoo0P003Woo00<007ooOol0<goo10000Woo000MOol00`00Oomo
o`3oOoooOooROol2000=Ool00`00Oomoo`0eOol10001Ool1Ool001eoo`03001oogoo0?mooomoonAo
o`8000aoo`8003Eoo`40005oo`5oo`007Goo00<007ooOol0ogooogooiWoo0`002goo00<007ooOol0
<Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOooYOol2000nOol10001Ool1Ool001eoo`03001o
ogoo0?mooomoon]oo`8003aoo`40005oo`5oo`007Goo00<007ooOol0ogooogookGoo0P00>Woo0@00
0Goo0Goo000MOol00`00Oomoo`3oOoooOoo_Ool2000:Ool00`00Oomoo`0[Ool10001Ool1Ool001eo
o`03001oogoo0?mooomooo5oo`8000Uoo`8002]oo`40005oo`5oo`007Goo00<007ooOol0ogooogoo
lgoo0P002Goo00<007ooOol0:7oo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOooeOol30007Ool2
000XOol10001Ool1Ool001eoo`03001oogoo0?mooomoooQoo`8000Moo`03001oogoo02Eoo`40005o
o`5oo`007Goo00<007ooOol0ogooogoonWoo0P00;Goo0@000Goo0Goo000MOol00`00Oomoo`3oOooo
OoolOol2000[Ool10001Ool1Ool001eoo`03001oogoo0?mooomoooioo`<002Qoo`40005oo`5oo`00
7Goo00<007ooOol0ogooogooogoo0Woo0P001Goo00<007ooOol07Woo0@000Goo0Goo000MOol00`00
Oomoo`3oOoooOoooOol4Ool20004Ool2000NOol10001Ool1Ool001eoo`03001oogoo0?mooomooomo
o`Ioo`<000=oo`03001oogoo01]oo`40005oo`5oo`007Goo00<007ooOol0ogooogooogoo2Goo0P00
0Woo00<007ooOol06Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoooOol;Ool200000goo0000
000JOol10001Ool1Ool001eoo`03001oogoo0?mooomooomoo`eoo`800003Ool007oo01Qoo`40005o
o`5oo`007Goo00<007ooOol0ogooogooogoo3goo0`0067oo0@000Goo0Goo000>Ool5000:Ool00`00
Oomoo`3oOoooOoooOolBOol2000FOol10001Ool1Ool0011oo`03001oogoo00Yoo`03001oogoo0?mo
oomooomooaAoo`8001Aoo`40005oo`5oo`0047oo00<007ooOol02Woo1P00ogooogooogoo4goo0P00
3Goo1P000Woo000@Ool00`00Oomoo`0:Ool00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool0011o
o`03001oogoo00Yoo`03001oogoo0?mooomooomoobYoo`40005oo`5oo`003goo0P0037oo00<007oo
Ool0ogooogooogoo:Woo0@000Goo0Goo000MOol00`00Oomoo`3oOoooOoooOolZOol10001Ool1Ool0
01eoo`03001oogoo0?mooomooomoobYoo`40005oo`5oo`007Goo00<007ooOol04Goo00<007ooOol0
Ugoo00<007ooOol0Ugoo00<007ooOol0Ugoo00<007ooOol0V7oo00<007ooOol0Ugoo00<007ooOol0
47oo0@000Goo0Goo000MOol00`00Oomoo`0AOol00`00Oomoo`2GOol00`00Oomoo`2GOol00`00Oomo
o`2GOol00`00Oomoo`2HOol00`00Oomoo`2GOol00`00Oomoo`0@Ool10001Ool1Ool001eoo`03001o
ogoo015oo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001o
ogoo02=oo`03001oogoo02Aoo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001o
ogoo02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001o
ogoo02Aoo`03001oogoo02Aoo`03001oogoo02=oo`03001oogoo02Aoo`03001oogoo02=oo`03001o
ogoo02Aoo`03001oogoo011oo`40005oo`5oo`007Goo00<007ooOol04Goo00<007ooOol08goo00<0
07ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<0
07ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<0
07ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007ooOol097oo00<0
07ooOol08goo00<007ooOol097oo00<007ooOol08goo00<007ooOol097oo00<007ooOol047oo0@00
0Goo0Goo000MOol00`00Oomoo`0AOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0SOol0
0`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0TOol00`00Oomoo`0SOol0
0`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol0
0`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0TOol00`00Oomoo`0SOol00`00Oomoo`0TOol0
0`00Oomoo`0SOol00`00Oomoo`0TOol00`00Oomoo`0@Ool10001Ool1Ool001eoool00?l00?l002h0
009oo`00\
\>"],
  ImageRangeCache->{{{0, 841.438}, {519.625, 0}} -> {-0.0636436, -0.0651231, \
0.00129657, 0.0020979}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]]
},
FrontEndVersion->"5.2 for Microsoft Windows",
ScreenRectangle->{{0, 1024}, {0, 685}},
WindowSize->{1016, 651},
WindowMargins->{{0, Automatic}, {Automatic, 0}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1776, 53, 332, 7, 50, "Input"],
Cell[2111, 62, 337, 5, 22, "Message"],
Cell[2451, 69, 39704, 860, 529, 5664, 435, "GraphicsData", "PostScript", \
"Graphics"],
Cell[42158, 931, 130, 3, 29, "Output"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


